Improved calculations of beta decay backgrounds to new physics in liquid xenon detectors

We present high-precision theoretical predictions for the electron energy spectra for the ground-state to ground-state $\beta$ decays of $^{214}$Pb, $^{212}$Pb, and $^{85}$Kr most relevant to the background of liquid xenon dark matter detectors. The effects of nuclear structure on the spectral shapes are taken into account using large-scale shell model calculations. Final spectra also include atomic screening and exchange effects. The impact of nuclear structure effects on the $^{214}$Pb and $^{212}$Pb spectra below $\approx100$ keV, pertinent for several searches for new physics, are found to be comparatively larger than those from the atomic effects alone. We find that the full calculation for $^{214}$Pb ($^{212}$Pb) predicts 15.0-23.2% (12.1-19.0%) less event rate in a 1-15 keV energy region of interest compared to the spectrum calculated as an allowed transition when using values of the weak axial vector coupling in the range $g_{\rm A}=0.7-1.0$. The discrepancy highlights the importance of both a proper theoretical treatment and the need for direct measurements of these spectra for a thorough understanding of $\beta$ decay backgrounds in future experiments.

==> anc/212Pb_beta_shape_gA_85.txt <==
%auto-ignore
# This file contains preliminary data points for the ground state beta
# spectrum of 212Pb in arXiv:2007.13686v2 calculated with gA = 0.85
#
# This manuscript has not yet been peer reviewed and may therefore change as a result of
# the peer review process. The data points are provided as a courtesy to the community.
# 
# Energy (keV) Rate (arb. units)

0.0 2.94922e-03
0.1 3.04296e-03
0.2 3.13051e-03
0.3 3.17008e-03
0.4 3.18868e-03
0.5 3.19802e-03
0.6 3.20263e-03
0.7 3.20465e-03
0.8 3.20519e-03
0.9 3.20478e-03
1.0 3.20392e-03
1.1 3.20264e-03
1.2 3.20114e-03
1.3 3.19963e-03
1.4 3.19816e-03
1.5 3.19668e-03
1.6 3.19519e-03
1.7 3.19372e-03
1.8 3.19228e-03
1.9 3.19085e-03
2.0 3.18946e-03
2.1 3.18811e-03
2.2 3.18687e-03
2.3 3.18568e-03
2.4 3.18452e-03
2.5 3.18341e-03
2.6 3.18235e-03
2.7 3.18133e-03
2.8 3.18033e-03
2.9 3.17939e-03
3.0 3.17850e-03
3.1 3.17762e-03
3.2 3.17680e-03
3.3 3.17599e-03
3.4 3.17521e-03
3.5 3.17445e-03
3.6 3.17372e-03
3.7 3.17302e-03
3.8 3.17233e-03
3.9 3.17171e-03
4.0 3.17108e-03
4.1 3.17048e-03
4.2 3.16990e-03
4.3 3.16933e-03
4.4 3.16879e-03
4.5 3.16827e-03
4.6 3.16779e-03
4.7 3.16731e-03
4.8 3.16684e-03
4.9 3.16640e-03
5.0 3.16599e-03
5.1 3.16557e-03
5.2 3.16515e-03
5.3 3.16472e-03
5.4 3.16432e-03
5.5 3.16393e-03
5.6 3.16354e-03
5.7 3.16317e-03
5.8 3.16281e-03
5.9 3.16243e-03
6.0 3.16208e-03
6.1 3.16173e-03
6.2 3.16139e-03
6.3 3.16108e-03
6.4 3.16079e-03
6.5 3.16048e-03
6.6 3.16019e-03
6.7 3.15990e-03
6.8 3.15961e-03
6.9 3.15933e-03
7.0 3.15906e-03
7.1 3.15878e-03
7.2 3.15852e-03
7.3 3.15826e-03
7.4 3.15800e-03
7.5 3.15777e-03
7.6 3.15753e-03
7.7 3.15729e-03
7.8 3.15706e-03
7.9 3.15683e-03
8.0 3.15660e-03
8.1 3.15638e-03
8.2 3.15618e-03
8.3 3.15598e-03
8.4 3.15577e-03
8.5 3.15556e-03
8.6 3.15536e-03
8.7 3.15517e-03
8.8 3.15496e-03
8.9 3.15478e-03
9.0 3.15460e-03
9.1 3.15440e-03
9.2 3.15423e-03
9.3 3.15404e-03
9.4 3.15387e-03
9.5 3.15370e-03
9.6 3.15352e-03
9.7 3.15335e-03
9.8 3.15318e-03
9.9 3.15300e-03
10.0 3.15283e-03
10.1 3.15266e-03
10.2 3.15249e-03
10.3 3.15233e-03
10.4 3.15217e-03
10.5 3.15202e-03
10.6 3.15187e-03
10.7 3.15172e-03
10.8 3.15157e-03
10.9 3.15142e-03
11.0 3.15126e-03
11.1 3.15111e-03
11.2 3.15097e-03
11.3 3.15082e-03
11.4 3.15067e-03
11.5 3.15053e-03
11.6 3.15039e-03
11.7 3.15026e-03
11.8 3.15012e-03
11.9 3.14999e-03
12.0 3.14985e-03
12.1 3.14971e-03
12.2 3.14958e-03
12.3 3.14946e-03
12.4 3.14934e-03
12.5 3.14921e-03
12.6 3.14908e-03
12.7 3.14895e-03
12.8 3.14882e-03
12.9 3.14870e-03
13.0 3.14858e-03
13.1 3.14843e-03
13.2 3.14830e-03
13.3 3.14818e-03
13.4 3.14805e-03
13.5 3.14793e-03
13.6 3.14781e-03
13.7 3.14768e-03
13.8 3.14757e-03
13.9 3.14745e-03
14.0 3.14733e-03
14.1 3.14722e-03
14.2 3.14710e-03
14.3 3.14699e-03
14.4 3.14687e-03
14.5 3.14676e-03
14.6 3.14663e-03
14.7 3.14652e-03
14.8 3.14641e-03
14.9 3.14630e-03
15.0 3.14617e-03
15.1 3.14606e-03
15.2 3.14594e-03
15.3 3.14582e-03
15.4 3.14571e-03
15.5 3.14560e-03
15.6 3.14549e-03
15.7 3.14538e-03
15.8 3.14527e-03
15.9 3.14518e-03
16.0 3.14507e-03
16.1 3.14496e-03
16.2 3.14485e-03
16.3 3.14474e-03
16.4 3.14464e-03
16.5 3.14452e-03
16.6 3.14442e-03
16.7 3.14431e-03
16.8 3.14421e-03
16.9 3.14409e-03
17.0 3.14399e-03
17.1 3.14388e-03
17.2 3.14378e-03
17.3 3.14368e-03
17.4 3.14357e-03
17.5 3.14346e-03
17.6 3.14335e-03
17.7 3.14326e-03
17.8 3.14314e-03
17.9 3.14304e-03
18.0 3.14293e-03
18.1 3.14283e-03
18.2 3.14273e-03
18.3 3.14263e-03
18.4 3.14253e-03
18.5 3.14242e-03
18.6 3.14232e-03
18.7 3.14222e-03
18.8 3.14213e-03
18.9 3.14202e-03
19.0 3.14193e-03
19.1 3.14183e-03
19.2 3.14173e-03
19.3 3.14164e-03
19.4 3.14154e-03
19.5 3.14144e-03
19.6 3.14135e-03
19.7 3.14125e-03
19.8 3.14116e-03
19.9 3.14107e-03
20.0 3.14097e-03
20.1 3.14088e-03
20.2 3.14078e-03
20.3 3.14067e-03
20.4 3.14059e-03
20.5 3.14049e-03
20.6 3.14039e-03
20.7 3.14030e-03
20.8 3.14019e-03
20.9 3.14010e-03
21.0 3.14000e-03
21.1 3.13991e-03
21.2 3.13981e-03
21.3 3.13971e-03
21.4 3.13961e-03
21.5 3.13952e-03
21.6 3.13942e-03
21.7 3.13933e-03
21.8 3.13922e-03
21.9 3.13914e-03
22.0 3.13903e-03
22.1 3.13894e-03
22.2 3.13884e-03
22.3 3.13874e-03
22.4 3.13865e-03
22.5 3.13854e-03
22.6 3.13845e-03
22.7 3.13835e-03
22.8 3.13826e-03
22.9 3.13816e-03
23.0 3.13807e-03
23.1 3.13797e-03
23.2 3.13788e-03
23.3 3.13778e-03
23.4 3.13768e-03
23.5 3.13759e-03
23.6 3.13750e-03
23.7 3.13740e-03
23.8 3.13731e-03
23.9 3.13721e-03
24.0 3.13711e-03
24.1 3.13701e-03
24.2 3.13691e-03
24.3 3.13681e-03
24.4 3.13671e-03
24.5 3.13662e-03
24.6 3.13652e-03
24.7 3.13641e-03
24.8 3.13632e-03
24.9 3.13622e-03
25.0 3.13613e-03
25.1 3.13604e-03
25.2 3.13594e-03
25.3 3.13584e-03
25.4 3.13574e-03
25.5 3.13564e-03
25.6 3.13555e-03
25.7 3.13545e-03
25.8 3.13535e-03
25.9 3.13526e-03
26.0 3.13516e-03
26.1 3.13507e-03
26.2 3.13497e-03
26.3 3.13488e-03
26.4 3.13478e-03
26.5 3.13468e-03
26.6 3.13459e-03
26.7 3.13450e-03
26.8 3.13440e-03
26.9 3.13431e-03
27.0 3.13420e-03
27.1 3.13411e-03
27.2 3.13400e-03
27.3 3.13390e-03
27.4 3.13381e-03
27.5 3.13371e-03
27.6 3.13361e-03
27.7 3.13351e-03
27.8 3.13342e-03
27.9 3.13332e-03
28.0 3.13321e-03
28.1 3.13311e-03
28.2 3.13301e-03
28.3 3.13291e-03
28.4 3.13281e-03
28.5 3.13271e-03
28.6 3.13261e-03
28.7 3.13252e-03
28.8 3.13242e-03
28.9 3.13233e-03
29.0 3.13223e-03
29.1 3.13214e-03
29.2 3.13204e-03
29.3 3.13193e-03
29.4 3.13184e-03
29.5 3.13173e-03
29.6 3.13163e-03
29.7 3.13153e-03
29.8 3.13143e-03
29.9 3.13134e-03
30.0 3.13123e-03
30.1 3.13113e-03
30.2 3.13103e-03
30.3 3.13092e-03
30.4 3.13083e-03
30.5 3.13074e-03
30.6 3.13064e-03
30.7 3.13054e-03
30.8 3.13044e-03
30.9 3.13034e-03
31.0 3.13023e-03
31.1 3.13013e-03
31.2 3.13004e-03
31.3 3.12994e-03
31.4 3.12984e-03
31.5 3.12972e-03
31.6 3.12963e-03
31.7 3.12952e-03
31.8 3.12941e-03
31.9 3.12931e-03
32.0 3.12921e-03
32.1 3.12911e-03
32.2 3.12900e-03
32.3 3.12889e-03
32.4 3.12879e-03
32.5 3.12868e-03
32.6 3.12858e-03
32.7 3.12848e-03
32.8 3.12838e-03
32.9 3.12827e-03
33.0 3.12817e-03
33.1 3.12807e-03
33.2 3.12796e-03
33.3 3.12786e-03
33.4 3.12776e-03
33.5 3.12765e-03
33.6 3.12755e-03
33.7 3.12744e-03
33.8 3.12734e-03
33.9 3.12723e-03
34.0 3.12712e-03
34.1 3.12701e-03
34.2 3.12690e-03
34.3 3.12680e-03
34.4 3.12669e-03
34.5 3.12659e-03
34.6 3.12648e-03
34.7 3.12637e-03
34.8 3.12626e-03
34.9 3.12615e-03
35.0 3.12605e-03
35.1 3.12594e-03
35.2 3.12583e-03
35.3 3.12572e-03
35.4 3.12561e-03
35.5 3.12550e-03
35.6 3.12541e-03
35.7 3.12531e-03
35.8 3.12520e-03
35.9 3.12508e-03
36.0 3.12497e-03
36.1 3.12487e-03
36.2 3.12476e-03
36.3 3.12465e-03
36.4 3.12455e-03
36.5 3.12443e-03
36.6 3.12432e-03
36.7 3.12421e-03
36.8 3.12410e-03
36.9 3.12399e-03
37.0 3.12388e-03
37.1 3.12378e-03
37.2 3.12366e-03
37.3 3.12356e-03
37.4 3.12344e-03
37.5 3.12332e-03
37.6 3.12322e-03
37.7 3.12310e-03
37.8 3.12299e-03
37.9 3.12287e-03
38.0 3.12275e-03
38.1 3.12264e-03
38.2 3.12252e-03
38.3 3.12240e-03
38.4 3.12229e-03
38.5 3.12217e-03
38.6 3.12206e-03
38.7 3.12195e-03
38.8 3.12184e-03
38.9 3.12173e-03
39.0 3.12161e-03
39.1 3.12149e-03
39.2 3.12138e-03
39.3 3.12126e-03
39.4 3.12115e-03
39.5 3.12103e-03
39.6 3.12092e-03
39.7 3.12080e-03
39.8 3.12069e-03
39.9 3.12057e-03
40.0 3.12045e-03
40.1 3.12034e-03
40.2 3.12022e-03
40.3 3.12010e-03
40.4 3.11998e-03
40.5 3.11987e-03
40.6 3.11975e-03
40.7 3.11963e-03
40.8 3.11951e-03
40.9 3.11939e-03
41.0 3.11927e-03
41.1 3.11915e-03
41.2 3.11902e-03
41.3 3.11890e-03
41.4 3.11878e-03
41.5 3.11867e-03
41.6 3.11854e-03
41.7 3.11842e-03
41.8 3.11831e-03
41.9 3.11818e-03
42.0 3.11806e-03
42.1 3.11794e-03
42.2 3.11782e-03
42.3 3.11770e-03
42.4 3.11758e-03
42.5 3.11745e-03
42.6 3.11733e-03
42.7 3.11722e-03
42.8 3.11709e-03
42.9 3.11697e-03
43.0 3.11684e-03
43.1 3.11672e-03
43.2 3.11659e-03
43.3 3.11647e-03
43.4 3.11634e-03
43.5 3.11622e-03
43.6 3.11609e-03
43.7 3.11597e-03
43.8 3.11584e-03
43.9 3.11572e-03
44.0 3.11560e-03
44.1 3.11547e-03
44.2 3.11535e-03
44.3 3.11523e-03
44.4 3.11509e-03
44.5 3.11497e-03
44.6 3.11484e-03
44.7 3.11471e-03
44.8 3.11458e-03
44.9 3.11446e-03
45.0 3.11433e-03
45.1 3.11420e-03
45.2 3.11408e-03
45.3 3.11395e-03
45.4 3.11382e-03
45.5 3.11369e-03
45.6 3.11356e-03
45.7 3.11344e-03
45.8 3.11331e-03
45.9 3.11318e-03
46.0 3.11305e-03
46.1 3.11292e-03
46.2 3.11278e-03
46.3 3.11265e-03
46.4 3.11252e-03
46.5 3.11239e-03
46.6 3.11226e-03
46.7 3.11212e-03
46.8 3.11199e-03
46.9 3.11186e-03
47.0 3.11172e-03
47.1 3.11159e-03
47.2 3.11145e-03
47.3 3.11132e-03
47.4 3.11118e-03
47.5 3.11106e-03
47.6 3.11092e-03
47.7 3.11078e-03
47.8 3.11065e-03
47.9 3.11051e-03
48.0 3.11037e-03
48.1 3.11023e-03
48.2 3.11009e-03
48.3 3.10995e-03
48.4 3.10981e-03
48.5 3.10967e-03
48.6 3.10954e-03
48.7 3.10940e-03
48.8 3.10926e-03
48.9 3.10913e-03
49.0 3.10899e-03
49.1 3.10886e-03
49.2 3.10871e-03
49.3 3.10858e-03
49.4 3.10844e-03
49.5 3.10829e-03
49.6 3.10816e-03
49.7 3.10802e-03
49.8 3.10788e-03
49.9 3.10774e-03
50.0 3.10760e-03
50.1 3.10746e-03
50.2 3.10732e-03
50.3 3.10718e-03
50.4 3.10704e-03
50.5 3.10690e-03
50.6 3.10676e-03
50.7 3.10661e-03
50.8 3.10648e-03
50.9 3.10634e-03
51.0 3.10619e-03
51.1 3.10605e-03
51.2 3.10591e-03
51.3 3.10577e-03
51.4 3.10561e-03
51.5 3.10547e-03
51.6 3.10533e-03
51.7 3.10518e-03
51.8 3.10503e-03
51.9 3.10489e-03
52.0 3.10475e-03
52.1 3.10460e-03
52.2 3.10446e-03
52.3 3.10431e-03
52.4 3.10417e-03
52.5 3.10403e-03
52.6 3.10388e-03
52.7 3.10373e-03
52.8 3.10358e-03
52.9 3.10344e-03
53.0 3.10329e-03
53.1 3.10314e-03
53.2 3.10299e-03
53.3 3.10284e-03
53.4 3.10270e-03
53.5 3.10255e-03
53.6 3.10240e-03
53.7 3.10225e-03
53.8 3.10210e-03
53.9 3.10194e-03
54.0 3.10179e-03
54.1 3.10164e-03
54.2 3.10149e-03
54.3 3.10134e-03
54.4 3.10119e-03
54.5 3.10104e-03
54.6 3.10089e-03
54.7 3.10073e-03
54.8 3.10058e-03
54.9 3.10043e-03
55.0 3.10028e-03
55.1 3.10012e-03
55.2 3.09997e-03
55.3 3.09981e-03
55.4 3.09966e-03
55.5 3.09950e-03
55.6 3.09935e-03
55.7 3.09919e-03
55.8 3.09903e-03
55.9 3.09887e-03
56.0 3.09871e-03
56.1 3.09855e-03
56.2 3.09840e-03
56.3 3.09824e-03
56.4 3.09808e-03
56.5 3.09792e-03
56.6 3.09777e-03
56.7 3.09761e-03
56.8 3.09744e-03
56.9 3.09729e-03
57.0 3.09713e-03
57.1 3.09698e-03
57.2 3.09681e-03
57.3 3.09666e-03
57.4 3.09649e-03
57.5 3.09634e-03
57.6 3.09617e-03
57.7 3.09602e-03
57.8 3.09586e-03
57.9 3.09570e-03
58.0 3.09554e-03
58.1 3.09538e-03
58.2 3.09521e-03
58.3 3.09505e-03
58.4 3.09488e-03
58.5 3.09473e-03
58.6 3.09456e-03
58.7 3.09440e-03
58.8 3.09424e-03
58.9 3.09407e-03
59.0 3.09391e-03
59.1 3.09374e-03
59.2 3.09357e-03
59.3 3.09341e-03
59.4 3.09324e-03
59.5 3.09308e-03
59.6 3.09290e-03
59.7 3.09274e-03
59.8 3.09258e-03
59.9 3.09241e-03
60.0 3.09224e-03
60.1 3.09207e-03
60.2 3.09190e-03
60.3 3.09173e-03
60.4 3.09156e-03
60.5 3.09139e-03
60.6 3.09122e-03
60.7 3.09104e-03
60.8 3.09087e-03
60.9 3.09071e-03
61.0 3.09054e-03
61.1 3.09037e-03
61.2 3.09020e-03
61.3 3.09003e-03
61.4 3.08986e-03
61.5 3.08969e-03
61.6 3.08952e-03
61.7 3.08935e-03
61.8 3.08918e-03
61.9 3.08900e-03
62.0 3.08883e-03
62.1 3.08866e-03
62.2 3.08848e-03
62.3 3.08831e-03
62.4 3.08814e-03
62.5 3.08796e-03
62.6 3.08778e-03
62.7 3.08760e-03
62.8 3.08743e-03
62.9 3.08726e-03
63.0 3.08708e-03
63.1 3.08690e-03
63.2 3.08673e-03
63.3 3.08654e-03
63.4 3.08637e-03
63.5 3.08619e-03
63.6 3.08601e-03
63.7 3.08583e-03
63.8 3.08565e-03
63.9 3.08547e-03
64.0 3.08529e-03
64.1 3.08512e-03
64.2 3.08494e-03
64.3 3.08476e-03
64.4 3.08458e-03
64.5 3.08440e-03
64.6 3.08422e-03
64.7 3.08404e-03
64.8 3.08386e-03
64.9 3.08367e-03
65.0 3.08349e-03
65.1 3.08331e-03
65.2 3.08313e-03
65.3 3.08294e-03
65.4 3.08276e-03
65.5 3.08257e-03
65.6 3.08239e-03
65.7 3.08220e-03
65.8 3.08202e-03
65.9 3.08183e-03
66.0 3.08165e-03
66.1 3.08146e-03
66.2 3.08127e-03
66.3 3.08109e-03
66.4 3.08090e-03
66.5 3.08072e-03
66.6 3.08053e-03
66.7 3.08034e-03
66.8 3.08015e-03
66.9 3.07997e-03
67.0 3.07978e-03
67.1 3.07959e-03
67.2 3.07940e-03
67.3 3.07921e-03
67.4 3.07902e-03
67.5 3.07883e-03
67.6 3.07864e-03
67.7 3.07845e-03
67.8 3.07826e-03
67.9 3.07806e-03
68.0 3.07788e-03
68.1 3.07768e-03
68.2 3.07750e-03
68.3 3.07730e-03
68.4 3.07711e-03
68.5 3.07692e-03
68.6 3.07673e-03
68.7 3.07653e-03
68.8 3.07634e-03
68.9 3.07614e-03
69.0 3.07595e-03
69.1 3.07575e-03
69.2 3.07556e-03
69.3 3.07536e-03
69.4 3.07517e-03
69.5 3.07497e-03
69.6 3.07478e-03
69.7 3.07458e-03
69.8 3.07438e-03
69.9 3.07418e-03
70.0 3.07399e-03
70.1 3.07379e-03
70.2 3.07359e-03
70.3 3.07340e-03
70.4 3.07320e-03
70.5 3.07301e-03
70.6 3.07280e-03
70.7 3.07260e-03
70.8 3.07241e-03
70.9 3.07220e-03
71.0 3.07200e-03
71.1 3.07180e-03
71.2 3.07160e-03
71.3 3.07140e-03
71.4 3.07120e-03
71.5 3.07100e-03
71.6 3.07079e-03
71.7 3.07059e-03
71.8 3.07039e-03
71.9 3.07019e-03
72.0 3.06998e-03
72.1 3.06978e-03
72.2 3.06957e-03
72.3 3.06937e-03
72.4 3.06917e-03
72.5 3.06895e-03
72.6 3.06875e-03
72.7 3.06855e-03
72.8 3.06833e-03
72.9 3.06813e-03
73.0 3.06792e-03
73.1 3.06772e-03
73.2 3.06751e-03
73.3 3.06730e-03
73.4 3.06709e-03
73.5 3.06688e-03
73.6 3.06668e-03
73.7 3.06646e-03
73.8 3.06625e-03
73.9 3.06604e-03
74.0 3.06583e-03
74.1 3.06563e-03
74.2 3.06541e-03
74.3 3.06520e-03
74.4 3.06499e-03
74.5 3.06478e-03
74.6 3.06457e-03
74.7 3.06435e-03
74.8 3.06414e-03
74.9 3.06392e-03
75.0 3.06371e-03
75.1 3.06350e-03
75.2 3.06328e-03
75.3 3.06307e-03
75.4 3.06286e-03
75.5 3.06264e-03
75.6 3.06243e-03
75.7 3.06221e-03
75.8 3.06200e-03
75.9 3.06178e-03
76.0 3.06156e-03
76.1 3.06135e-03
76.2 3.06113e-03
76.3 3.06091e-03
76.4 3.06070e-03
76.5 3.06048e-03
76.6 3.06026e-03
76.7 3.06004e-03
76.8 3.05982e-03
76.9 3.05960e-03
77.0 3.05938e-03
77.1 3.05917e-03
77.2 3.05895e-03
77.3 3.05873e-03
77.4 3.05851e-03
77.5 3.05829e-03
77.6 3.05806e-03
77.7 3.05784e-03
77.8 3.05763e-03
77.9 3.05740e-03
78.0 3.05718e-03
78.1 3.05696e-03
78.2 3.05673e-03
78.3 3.05651e-03
78.4 3.05629e-03
78.5 3.05607e-03
78.6 3.05584e-03
78.7 3.05561e-03
78.8 3.05539e-03
78.9 3.05516e-03
79.0 3.05493e-03
79.1 3.05471e-03
79.2 3.05449e-03
79.3 3.05426e-03
79.4 3.05403e-03
79.5 3.05380e-03
79.6 3.05357e-03
79.7 3.05334e-03
79.8 3.05312e-03
79.9 3.05289e-03
80.0 3.05266e-03
80.1 3.05242e-03
80.2 3.05219e-03
80.3 3.05196e-03
80.4 3.05174e-03
80.5 3.05150e-03
80.6 3.05127e-03
80.7 3.05104e-03
80.8 3.05081e-03
80.9 3.05058e-03
81.0 3.05035e-03
81.1 3.05012e-03
81.2 3.04988e-03
81.3 3.04964e-03
81.4 3.04942e-03
81.5 3.04918e-03
81.6 3.04895e-03
81.7 3.04871e-03
81.8 3.04848e-03
81.9 3.04825e-03
82.0 3.04801e-03
82.1 3.04778e-03
82.2 3.04754e-03
82.3 3.04731e-03
82.4 3.04707e-03
82.5 3.04683e-03
82.6 3.04660e-03
82.7 3.04636e-03
82.8 3.04612e-03
82.9 3.04588e-03
83.0 3.04564e-03
83.1 3.04540e-03
83.2 3.04516e-03
83.3 3.04492e-03
83.4 3.04467e-03
83.5 3.04444e-03
83.6 3.04419e-03
83.7 3.04395e-03
83.8 3.04371e-03
83.9 3.04347e-03
84.0 3.04323e-03
84.1 3.04298e-03
84.2 3.04275e-03
84.3 3.04250e-03
84.4 3.04226e-03
84.5 3.04201e-03
84.6 3.04176e-03
84.7 3.04152e-03
84.8 3.04127e-03
84.9 3.04103e-03
85.0 3.04078e-03
85.1 3.04054e-03
85.2 3.04030e-03
85.3 3.04005e-03
85.4 3.03981e-03
85.5 3.03956e-03
85.6 3.03931e-03
85.7 3.03906e-03
85.8 3.03882e-03
85.9 3.03856e-03
86.0 3.03832e-03
86.1 3.03806e-03
86.2 3.03782e-03
86.3 3.03757e-03
86.4 3.03732e-03
86.5 3.03707e-03
86.6 3.03682e-03
86.7 3.03657e-03
86.8 3.03632e-03
86.9 3.03607e-03
87.0 3.03582e-03
87.1 3.03556e-03
87.2 3.03531e-03
87.3 3.03505e-03
87.4 3.03480e-03
87.5 3.03454e-03
87.6 3.03429e-03
87.7 3.03403e-03
87.8 3.03378e-03
87.9 3.03353e-03
88.0 3.03328e-03
88.1 3.03302e-03
88.2 3.03276e-03
88.3 3.03251e-03
88.4 3.03225e-03
88.5 3.03199e-03
88.6 3.03174e-03
88.7 3.03148e-03
88.8 3.03122e-03
88.9 3.03097e-03
89.0 3.03071e-03
89.1 3.03044e-03
89.2 3.03019e-03
89.3 3.02993e-03
89.4 3.02967e-03
89.5 3.02941e-03
89.6 3.02915e-03
89.7 3.02889e-03
89.8 3.02862e-03
89.9 3.02836e-03
90.0 3.02811e-03
90.1 3.02785e-03
90.2 3.02758e-03
90.3 3.02732e-03
90.4 3.02706e-03
90.5 3.02679e-03
90.6 3.02653e-03
90.7 3.02626e-03
90.8 3.02600e-03
90.9 3.02574e-03
91.0 3.02547e-03
91.1 3.02521e-03
91.2 3.02494e-03
91.3 3.02467e-03
91.4 3.02441e-03
91.5 3.02414e-03
91.6 3.02388e-03
91.7 3.02361e-03
91.8 3.02335e-03
91.9 3.02308e-03
92.0 3.02281e-03
92.1 3.02254e-03
92.2 3.02227e-03
92.3 3.02200e-03
92.4 3.02173e-03
92.5 3.02146e-03
92.6 3.02118e-03
92.7 3.02092e-03
92.8 3.02065e-03
92.9 3.02038e-03
93.0 3.02011e-03
93.1 3.01982e-03
93.2 3.01955e-03
93.3 3.01928e-03
93.4 3.01900e-03
93.5 3.01873e-03
93.6 3.01845e-03
93.7 3.01818e-03
93.8 3.01791e-03
93.9 3.01763e-03
94.0 3.01736e-03
94.1 3.01709e-03
94.2 3.01681e-03
94.3 3.01653e-03
94.4 3.01626e-03
94.5 3.01598e-03
94.6 3.01571e-03
94.7 3.01543e-03
94.8 3.01515e-03
94.9 3.01487e-03
95.0 3.01460e-03
95.1 3.01432e-03
95.2 3.01404e-03
95.3 3.01376e-03
95.4 3.01348e-03
95.5 3.01320e-03
95.6 3.01292e-03
95.7 3.01264e-03
95.8 3.01236e-03
95.9 3.01208e-03
96.0 3.01180e-03
96.1 3.01151e-03
96.2 3.01123e-03
96.3 3.01095e-03
96.4 3.01067e-03
96.5 3.01038e-03
96.6 3.01010e-03
96.7 3.00981e-03
96.8 3.00953e-03
96.9 3.00924e-03
97.0 3.00896e-03
97.1 3.00867e-03
97.2 3.00839e-03
97.3 3.00810e-03
97.4 3.00781e-03
97.5 3.00753e-03
97.6 3.00725e-03
97.7 3.00696e-03
97.8 3.00667e-03
97.9 3.00638e-03
98.0 3.00609e-03
98.1 3.00581e-03
98.2 3.00552e-03
98.3 3.00523e-03
98.4 3.00494e-03
98.5 3.00465e-03
98.6 3.00437e-03
98.7 3.00408e-03
98.8 3.00379e-03
98.9 3.00349e-03
99.0 3.00321e-03
99.1 3.00292e-03
99.2 3.00262e-03
99.3 3.00233e-03
99.4 3.00204e-03
99.5 3.00174e-03
99.6 3.00145e-03
99.7 3.00115e-03
99.8 3.00086e-03
99.9 3.00057e-03
100.0 3.00027e-03
100.1 2.99997e-03
100.2 2.99968e-03
100.3 2.99938e-03
100.4 2.99908e-03
100.5 2.99879e-03
100.6 2.99849e-03
100.7 2.99819e-03
100.8 2.99789e-03
100.9 2.99759e-03
101.0 2.99730e-03
101.1 2.99700e-03
101.2 2.99670e-03
101.3 2.99640e-03
101.4 2.99611e-03
101.5 2.99581e-03
101.6 2.99550e-03
101.7 2.99521e-03
101.8 2.99491e-03
101.9 2.99460e-03
102.0 2.99430e-03
102.1 2.99400e-03
102.2 2.99370e-03
102.3 2.99340e-03
102.4 2.99309e-03
102.5 2.99278e-03
102.6 2.99249e-03
102.7 2.99218e-03
102.8 2.99187e-03
102.9 2.99157e-03
103.0 2.99127e-03
103.1 2.99096e-03
103.2 2.99065e-03
103.3 2.99034e-03
103.4 2.99003e-03
103.5 2.98973e-03
103.6 2.98942e-03
103.7 2.98911e-03
103.8 2.98881e-03
103.9 2.98850e-03
104.0 2.98819e-03
104.1 2.98788e-03
104.2 2.98758e-03
104.3 2.98726e-03
104.4 2.98696e-03
104.5 2.98665e-03
104.6 2.98633e-03
104.7 2.98602e-03
104.8 2.98571e-03
104.9 2.98540e-03
105.0 2.98509e-03
105.1 2.98478e-03
105.2 2.98447e-03
105.3 2.98416e-03
105.4 2.98384e-03
105.5 2.98352e-03
105.6 2.98322e-03
105.7 2.98290e-03
105.8 2.98258e-03
105.9 2.98227e-03
106.0 2.98195e-03
106.1 2.98164e-03
106.2 2.98132e-03
106.3 2.98100e-03
106.4 2.98069e-03
106.5 2.98037e-03
106.6 2.98006e-03
106.7 2.97974e-03
106.8 2.97942e-03
106.9 2.97910e-03
107.0 2.97878e-03
107.1 2.97847e-03
107.2 2.97815e-03
107.3 2.97782e-03
107.4 2.97751e-03
107.5 2.97718e-03
107.6 2.97687e-03
107.7 2.97654e-03
107.8 2.97622e-03
107.9 2.97590e-03
108.0 2.97558e-03
108.1 2.97525e-03
108.2 2.97493e-03
108.3 2.97461e-03
108.4 2.97429e-03
108.5 2.97396e-03
108.6 2.97364e-03
108.7 2.97331e-03
108.8 2.97298e-03
108.9 2.97266e-03
109.0 2.97233e-03
109.1 2.97201e-03
109.2 2.97169e-03
109.3 2.97136e-03
109.4 2.97104e-03
109.5 2.97071e-03
109.6 2.97038e-03
109.7 2.97005e-03
109.8 2.96972e-03
109.9 2.96939e-03
110.0 2.96906e-03
110.1 2.96874e-03
110.2 2.96840e-03
110.3 2.96807e-03
110.4 2.96774e-03
110.5 2.96741e-03
110.6 2.96708e-03
110.7 2.96675e-03
110.8 2.96642e-03
110.9 2.96608e-03
111.0 2.96575e-03
111.1 2.96542e-03
111.2 2.96509e-03
111.3 2.96475e-03
111.4 2.96442e-03
111.5 2.96408e-03
111.6 2.96375e-03
111.7 2.96342e-03
111.8 2.96308e-03
111.9 2.96275e-03
112.0 2.96241e-03
112.1 2.96208e-03
112.2 2.96174e-03
112.3 2.96140e-03
112.4 2.96107e-03
112.5 2.96073e-03
112.6 2.96039e-03
112.7 2.96006e-03
112.8 2.95972e-03
112.9 2.95938e-03
113.0 2.95904e-03
113.1 2.95870e-03
113.2 2.95836e-03
113.3 2.95802e-03
113.4 2.95768e-03
113.5 2.95734e-03
113.6 2.95700e-03
113.7 2.95666e-03
113.8 2.95632e-03
113.9 2.95598e-03
114.0 2.95563e-03
114.1 2.95529e-03
114.2 2.95494e-03
114.3 2.95460e-03
114.4 2.95426e-03
114.5 2.95391e-03
114.6 2.95357e-03
114.7 2.95323e-03
114.8 2.95288e-03
114.9 2.95254e-03
115.0 2.95219e-03
115.1 2.95184e-03
115.2 2.95149e-03
115.3 2.95115e-03
115.4 2.95080e-03
115.5 2.95046e-03
115.6 2.95010e-03
115.7 2.94976e-03
115.8 2.94941e-03
115.9 2.94906e-03
116.0 2.94871e-03
116.1 2.94836e-03
116.2 2.94801e-03
116.3 2.94766e-03
116.4 2.94731e-03
116.5 2.94696e-03
116.6 2.94661e-03
116.7 2.94625e-03
116.8 2.94590e-03
116.9 2.94556e-03
117.0 2.94521e-03
117.1 2.94485e-03
117.2 2.94450e-03
117.3 2.94414e-03
117.4 2.94378e-03
117.5 2.94343e-03
117.6 2.94308e-03
117.7 2.94272e-03
117.8 2.94237e-03
117.9 2.94201e-03
118.0 2.94165e-03
118.1 2.94130e-03
118.2 2.94094e-03
118.3 2.94059e-03
118.4 2.94023e-03
118.5 2.93987e-03
118.6 2.93952e-03
118.7 2.93915e-03
118.8 2.93879e-03
118.9 2.93844e-03
119.0 2.93807e-03
119.1 2.93771e-03
119.2 2.93736e-03
119.3 2.93700e-03
119.4 2.93663e-03
119.5 2.93627e-03
119.6 2.93591e-03
119.7 2.93555e-03
119.8 2.93519e-03
119.9 2.93482e-03
120.0 2.93446e-03
120.1 2.93410e-03
120.2 2.93374e-03
120.3 2.93337e-03
120.4 2.93301e-03
120.5 2.93265e-03
120.6 2.93227e-03
120.7 2.93191e-03
120.8 2.93155e-03
120.9 2.93118e-03
121.0 2.93082e-03
121.1 2.93045e-03
121.2 2.93008e-03
121.3 2.92972e-03
121.4 2.92935e-03
121.5 2.92898e-03
121.6 2.92861e-03
121.7 2.92824e-03
121.8 2.92787e-03
121.9 2.92751e-03
122.0 2.92714e-03
122.1 2.92677e-03
122.2 2.92640e-03
122.3 2.92603e-03
122.4 2.92567e-03
122.5 2.92530e-03
122.6 2.92492e-03
122.7 2.92455e-03
122.8 2.92418e-03
122.9 2.92380e-03
123.0 2.92342e-03
123.1 2.92305e-03
123.2 2.92268e-03
123.3 2.92231e-03
123.4 2.92192e-03
123.5 2.92155e-03
123.6 2.92118e-03
123.7 2.92080e-03
123.8 2.92042e-03
123.9 2.92005e-03
124.0 2.91967e-03
124.1 2.91930e-03
124.2 2.91892e-03
124.3 2.91853e-03
124.4 2.91816e-03
124.5 2.91778e-03
124.6 2.91740e-03
124.7 2.91703e-03
124.8 2.91664e-03
124.9 2.91626e-03
125.0 2.91588e-03
125.1 2.91550e-03
125.2 2.91512e-03
125.3 2.91474e-03
125.4 2.91436e-03
125.5 2.91397e-03
125.6 2.91359e-03
125.7 2.91321e-03
125.8 2.91283e-03
125.9 2.91245e-03
126.0 2.91207e-03
126.1 2.91168e-03
126.2 2.91130e-03
126.3 2.91091e-03
126.4 2.91052e-03
126.5 2.91014e-03
126.6 2.90976e-03
126.7 2.90937e-03
126.8 2.90899e-03
126.9 2.90860e-03
127.0 2.90822e-03
127.1 2.90783e-03
127.2 2.90744e-03
127.3 2.90706e-03
127.4 2.90666e-03
127.5 2.90627e-03
127.6 2.90588e-03
127.7 2.90550e-03
127.8 2.90511e-03
127.9 2.90472e-03
128.0 2.90433e-03
128.1 2.90394e-03
128.2 2.90355e-03
128.3 2.90316e-03
128.4 2.90277e-03
128.5 2.90238e-03
128.6 2.90198e-03
128.7 2.90159e-03
128.8 2.90120e-03
128.9 2.90081e-03
129.0 2.90041e-03
129.1 2.90002e-03
129.2 2.89963e-03
129.3 2.89922e-03
129.4 2.89883e-03
129.5 2.89843e-03
129.6 2.89804e-03
129.7 2.89764e-03
129.8 2.89725e-03
129.9 2.89685e-03
130.0 2.89646e-03
130.1 2.89606e-03
130.2 2.89566e-03
130.3 2.89527e-03
130.4 2.89487e-03
130.5 2.89447e-03
130.6 2.89407e-03
130.7 2.89368e-03
130.8 2.89328e-03
130.9 2.89288e-03
131.0 2.89248e-03
131.1 2.89208e-03
131.2 2.89168e-03
131.3 2.89128e-03
131.4 2.89088e-03
131.5 2.89047e-03
131.6 2.89007e-03
131.7 2.88967e-03
131.8 2.88927e-03
131.9 2.88886e-03
132.0 2.88846e-03
132.1 2.88806e-03
132.2 2.88765e-03
132.3 2.88725e-03
132.4 2.88684e-03
132.5 2.88644e-03
132.6 2.88603e-03
132.7 2.88562e-03
132.8 2.88522e-03
132.9 2.88481e-03
133.0 2.88440e-03
133.1 2.88400e-03
133.2 2.88359e-03
133.3 2.88318e-03
133.4 2.88277e-03
133.5 2.88236e-03
133.6 2.88195e-03
133.7 2.88154e-03
133.8 2.88113e-03
133.9 2.88072e-03
134.0 2.88031e-03
134.1 2.87990e-03
134.2 2.87949e-03
134.3 2.87908e-03
134.4 2.87866e-03
134.5 2.87825e-03
134.6 2.87784e-03
134.7 2.87742e-03
134.8 2.87701e-03
134.9 2.87660e-03
135.0 2.87618e-03
135.1 2.87577e-03
135.2 2.87535e-03
135.3 2.87494e-03
135.4 2.87452e-03
135.5 2.87410e-03
135.6 2.87369e-03
135.7 2.87327e-03
135.8 2.87285e-03
135.9 2.87244e-03
136.0 2.87202e-03
136.1 2.87161e-03
136.2 2.87119e-03
136.3 2.87077e-03
136.4 2.87035e-03
136.5 2.86993e-03
136.6 2.86951e-03
136.7 2.86909e-03
136.8 2.86867e-03
136.9 2.86825e-03
137.0 2.86783e-03
137.1 2.86741e-03
137.2 2.86699e-03
137.3 2.86656e-03
137.4 2.86614e-03
137.5 2.86572e-03
137.6 2.86530e-03
137.7 2.86488e-03
137.8 2.86445e-03
137.9 2.86402e-03
138.0 2.86360e-03
138.1 2.86318e-03
138.2 2.86275e-03
138.3 2.86233e-03
138.4 2.86190e-03
138.5 2.86148e-03
138.6 2.86106e-03
138.7 2.86063e-03
138.8 2.86020e-03
138.9 2.85977e-03
139.0 2.85935e-03
139.1 2.85892e-03
139.2 2.85850e-03
139.3 2.85807e-03
139.4 2.85764e-03
139.5 2.85721e-03
139.6 2.85678e-03
139.7 2.85635e-03
139.8 2.85592e-03
139.9 2.85549e-03
140.0 2.85506e-03
140.1 2.85463e-03
140.2 2.85420e-03
140.3 2.85377e-03
140.4 2.85334e-03
140.5 2.85290e-03
140.6 2.85247e-03
140.7 2.85203e-03
140.8 2.85160e-03
140.9 2.85117e-03
141.0 2.85074e-03
141.1 2.85030e-03
141.2 2.84987e-03
141.3 2.84943e-03
141.4 2.84899e-03
141.5 2.84856e-03
141.6 2.84812e-03
141.7 2.84769e-03
141.8 2.84725e-03
141.9 2.84681e-03
142.0 2.84637e-03
142.1 2.84594e-03
142.2 2.84550e-03
142.3 2.84506e-03
142.4 2.84462e-03
142.5 2.84418e-03
142.6 2.84375e-03
142.7 2.84331e-03
142.8 2.84286e-03
142.9 2.84242e-03
143.0 2.84198e-03
143.1 2.84154e-03
143.2 2.84124e-03
143.3 2.84123e-03
143.4 2.84022e-03
143.5 2.83977e-03
143.6 2.83934e-03
143.7 2.83889e-03
143.8 2.83845e-03
143.9 2.83800e-03
144.0 2.83756e-03
144.1 2.83712e-03
144.2 2.83667e-03
144.3 2.83622e-03
144.4 2.83578e-03
144.5 2.83534e-03
144.6 2.83489e-03
144.7 2.83444e-03
144.8 2.83399e-03
144.9 2.83355e-03
145.0 2.83310e-03
145.1 2.83265e-03
145.2 2.83220e-03
145.3 2.83175e-03
145.4 2.83130e-03
145.5 2.83086e-03
145.6 2.83041e-03
145.7 2.82995e-03
145.8 2.82950e-03
145.9 2.82905e-03
146.0 2.82860e-03
146.1 2.82815e-03
146.2 2.82770e-03
146.3 2.82724e-03
146.4 2.82679e-03
146.5 2.82633e-03
146.6 2.82588e-03
146.7 2.82543e-03
146.8 2.82498e-03
146.9 2.82452e-03
147.0 2.82407e-03
147.1 2.82362e-03
147.2 2.82316e-03
147.3 2.82270e-03
147.4 2.82224e-03
147.5 2.82179e-03
147.6 2.82134e-03
147.7 2.82088e-03
147.8 2.82042e-03
147.9 2.81997e-03
148.0 2.81951e-03
148.1 2.81905e-03
148.2 2.81859e-03
148.3 2.81813e-03
148.4 2.81767e-03
148.5 2.81721e-03
148.6 2.81675e-03
148.7 2.81629e-03
148.8 2.81583e-03
148.9 2.81537e-03
149.0 2.81491e-03
149.1 2.81445e-03
149.2 2.81399e-03
149.3 2.81352e-03
149.4 2.81306e-03
149.5 2.81259e-03
149.6 2.81213e-03
149.7 2.81167e-03
149.8 2.81120e-03
149.9 2.81074e-03
150.0 2.81027e-03
150.1 2.80981e-03
150.2 2.80934e-03
150.3 2.80888e-03
150.4 2.80842e-03
150.5 2.80795e-03
150.6 2.80748e-03
150.7 2.80701e-03
150.8 2.80655e-03
150.9 2.80608e-03
151.0 2.80561e-03
151.1 2.80515e-03
151.2 2.80468e-03
151.3 2.80421e-03
151.4 2.80373e-03
151.5 2.80327e-03
151.6 2.80280e-03
151.7 2.80233e-03
151.8 2.80186e-03
151.9 2.80139e-03
152.0 2.80091e-03
152.1 2.80044e-03
152.2 2.79997e-03
152.3 2.79950e-03
152.4 2.79902e-03
152.5 2.79856e-03
152.6 2.79808e-03
152.7 2.79761e-03
152.8 2.79714e-03
152.9 2.79666e-03
153.0 2.79619e-03
153.1 2.79572e-03
153.2 2.79524e-03
153.3 2.79476e-03
153.4 2.79429e-03
153.5 2.79381e-03
153.6 2.79334e-03
153.7 2.79286e-03
153.8 2.79239e-03
153.9 2.79191e-03
154.0 2.79143e-03
154.1 2.79096e-03
154.2 2.79048e-03
154.3 2.78999e-03
154.4 2.78952e-03
154.5 2.78904e-03
154.6 2.78856e-03
154.7 2.78808e-03
154.8 2.78760e-03
154.9 2.78712e-03
155.0 2.78664e-03
155.1 2.78616e-03
155.2 2.78568e-03
155.3 2.78520e-03
155.4 2.78471e-03
155.5 2.78423e-03
155.6 2.78375e-03
155.7 2.78326e-03
155.8 2.78278e-03
155.9 2.78230e-03
156.0 2.78181e-03
156.1 2.78133e-03
156.2 2.78084e-03
156.3 2.78036e-03
156.4 2.77987e-03
156.5 2.77938e-03
156.6 2.77890e-03
156.7 2.77841e-03
156.8 2.77792e-03
156.9 2.77744e-03
157.0 2.77695e-03
157.1 2.77646e-03
157.2 2.77598e-03
157.3 2.77549e-03
157.4 2.77499e-03
157.5 2.77451e-03
157.6 2.77402e-03
157.7 2.77353e-03
157.8 2.77304e-03
157.9 2.77254e-03
158.0 2.77206e-03
158.1 2.77156e-03
158.2 2.77107e-03
158.3 2.77058e-03
158.4 2.77009e-03
158.5 2.76960e-03
158.6 2.76910e-03
158.7 2.76861e-03
158.8 2.76812e-03
158.9 2.76762e-03
159.0 2.76713e-03
159.1 2.76664e-03
159.2 2.76614e-03
159.3 2.76565e-03
159.4 2.76515e-03
159.5 2.76466e-03
159.6 2.76416e-03
159.7 2.76366e-03
159.8 2.76317e-03
159.9 2.76267e-03
160.0 2.76217e-03
160.1 2.76167e-03
160.2 2.76117e-03
160.3 2.76068e-03
160.4 2.76018e-03
160.5 2.75968e-03
160.6 2.75918e-03
160.7 2.75867e-03
160.8 2.75818e-03
160.9 2.75768e-03
161.0 2.75718e-03
161.1 2.75668e-03
161.2 2.75617e-03
161.3 2.75567e-03
161.4 2.75517e-03
161.5 2.75467e-03
161.6 2.75417e-03
161.7 2.75366e-03
161.8 2.75316e-03
161.9 2.75265e-03
162.0 2.75215e-03
162.1 2.75165e-03
162.2 2.75114e-03
162.3 2.75064e-03
162.4 2.75014e-03
162.5 2.74963e-03
162.6 2.74912e-03
162.7 2.74862e-03
162.8 2.74811e-03
162.9 2.74760e-03
163.0 2.74709e-03
163.1 2.74658e-03
163.2 2.74608e-03
163.3 2.74557e-03
163.4 2.74506e-03
163.5 2.74455e-03
163.6 2.74404e-03
163.7 2.74353e-03
163.8 2.74302e-03
163.9 2.74251e-03
164.0 2.74200e-03
164.1 2.74149e-03
164.2 2.74098e-03
164.3 2.74047e-03
164.4 2.73996e-03
164.5 2.73944e-03
164.6 2.73892e-03
164.7 2.73841e-03
164.8 2.73791e-03
164.9 2.73739e-03
165.0 2.73687e-03
165.1 2.73636e-03
165.2 2.73584e-03
165.3 2.73533e-03
165.4 2.73481e-03
165.5 2.73430e-03
165.6 2.73378e-03
165.7 2.73326e-03
165.8 2.73275e-03
165.9 2.73223e-03
166.0 2.73172e-03
166.1 2.73120e-03
166.2 2.73068e-03
166.3 2.73016e-03
166.4 2.72964e-03
166.5 2.72912e-03
166.6 2.72861e-03
166.7 2.72809e-03
166.8 2.72756e-03
166.9 2.72705e-03
167.0 2.72652e-03
167.1 2.72601e-03
167.2 2.72548e-03
167.3 2.72497e-03
167.4 2.72444e-03
167.5 2.72392e-03
167.6 2.72340e-03
167.7 2.72287e-03
167.8 2.72235e-03
167.9 2.72182e-03
168.0 2.72130e-03
168.1 2.72078e-03
168.2 2.72026e-03
168.3 2.71973e-03
168.4 2.71921e-03
168.5 2.71868e-03
168.6 2.71816e-03
168.7 2.71763e-03
168.8 2.71710e-03
168.9 2.71657e-03
169.0 2.71604e-03
169.1 2.71552e-03
169.2 2.71499e-03
169.3 2.71446e-03
169.4 2.71393e-03
169.5 2.71340e-03
169.6 2.71287e-03
169.7 2.71235e-03
169.8 2.71182e-03
169.9 2.71129e-03
170.0 2.71076e-03
170.1 2.71023e-03
170.2 2.70970e-03
170.3 2.70917e-03
170.4 2.70863e-03
170.5 2.70811e-03
170.6 2.70757e-03
170.7 2.70704e-03
170.8 2.70651e-03
170.9 2.70598e-03
171.0 2.70544e-03
171.1 2.70491e-03
171.2 2.70437e-03
171.3 2.70384e-03
171.4 2.70330e-03
171.5 2.70277e-03
171.6 2.70223e-03
171.7 2.70170e-03
171.8 2.70116e-03
171.9 2.70062e-03
172.0 2.70009e-03
172.1 2.69955e-03
172.2 2.69901e-03
172.3 2.69847e-03
172.4 2.69793e-03
172.5 2.69739e-03
172.6 2.69686e-03
172.7 2.69632e-03
172.8 2.69578e-03
172.9 2.69524e-03
173.0 2.69470e-03
173.1 2.69416e-03
173.2 2.69362e-03
173.3 2.69308e-03
173.4 2.69254e-03
173.5 2.69199e-03
173.6 2.69146e-03
173.7 2.69091e-03
173.8 2.69037e-03
173.9 2.68982e-03
174.0 2.68929e-03
174.1 2.68874e-03
174.2 2.68820e-03
174.3 2.68765e-03
174.4 2.68711e-03
174.5 2.68656e-03
174.6 2.68602e-03
174.7 2.68547e-03
174.8 2.68493e-03
174.9 2.68439e-03
175.0 2.68384e-03
175.1 2.68329e-03
175.2 2.68274e-03
175.3 2.68220e-03
175.4 2.68165e-03
175.5 2.68110e-03
175.6 2.68055e-03
175.7 2.68000e-03
175.8 2.67945e-03
175.9 2.67891e-03
176.0 2.67835e-03
176.1 2.67781e-03
176.2 2.67725e-03
176.3 2.67671e-03
176.4 2.67615e-03
176.5 2.67560e-03
176.6 2.67505e-03
176.7 2.67450e-03
176.8 2.67395e-03
176.9 2.67340e-03
177.0 2.67285e-03
177.1 2.67229e-03
177.2 2.67174e-03
177.3 2.67118e-03
177.4 2.67063e-03
177.5 2.67007e-03
177.6 2.66952e-03
177.7 2.66897e-03
177.8 2.66841e-03
177.9 2.66786e-03
178.0 2.66730e-03
178.1 2.66675e-03
178.2 2.66619e-03
178.3 2.66563e-03
178.4 2.66508e-03
178.5 2.66452e-03
178.6 2.66397e-03
178.7 2.66341e-03
178.8 2.66285e-03
178.9 2.66229e-03
179.0 2.66173e-03
179.1 2.66118e-03
179.2 2.66061e-03
179.3 2.66005e-03
179.4 2.65949e-03
179.5 2.65893e-03
179.6 2.65838e-03
179.7 2.65781e-03
179.8 2.65725e-03
179.9 2.65669e-03
180.0 2.65613e-03
180.1 2.65557e-03
180.2 2.65500e-03
180.3 2.65444e-03
180.4 2.65387e-03
180.5 2.65331e-03
180.6 2.65274e-03
180.7 2.65218e-03
180.8 2.65162e-03
180.9 2.65105e-03
181.0 2.65049e-03
181.1 2.64992e-03
181.2 2.64936e-03
181.3 2.64879e-03
181.4 2.64823e-03
181.5 2.64765e-03
181.6 2.64709e-03
181.7 2.64652e-03
181.8 2.64595e-03
181.9 2.64539e-03
182.0 2.64482e-03
182.1 2.64425e-03
182.2 2.64368e-03
182.3 2.64311e-03
182.4 2.64254e-03
182.5 2.64197e-03
182.6 2.64140e-03
182.7 2.64083e-03
182.8 2.64026e-03
182.9 2.63969e-03
183.0 2.63912e-03
183.1 2.63854e-03
183.2 2.63797e-03
183.3 2.63740e-03
183.4 2.63682e-03
183.5 2.63626e-03
183.6 2.63568e-03
183.7 2.63511e-03
183.8 2.63453e-03
183.9 2.63396e-03
184.0 2.63339e-03
184.1 2.63281e-03
184.2 2.63223e-03
184.3 2.63166e-03
184.4 2.63108e-03
184.5 2.63051e-03
184.6 2.62993e-03
184.7 2.62935e-03
184.8 2.62878e-03
184.9 2.62820e-03
185.0 2.62762e-03
185.1 2.62704e-03
185.2 2.62647e-03
185.3 2.62589e-03
185.4 2.62531e-03
185.5 2.62472e-03
185.6 2.62414e-03
185.7 2.62357e-03
185.8 2.62298e-03
185.9 2.62241e-03
186.0 2.62182e-03
186.1 2.62124e-03
186.2 2.62066e-03
186.3 2.62008e-03
186.4 2.61950e-03
186.5 2.61891e-03
186.6 2.61833e-03
186.7 2.61775e-03
186.8 2.61716e-03
186.9 2.61658e-03
187.0 2.61600e-03
187.1 2.61541e-03
187.2 2.61483e-03
187.3 2.61424e-03
187.4 2.61366e-03
187.5 2.61308e-03
187.6 2.61249e-03
187.7 2.61190e-03
187.8 2.61132e-03
187.9 2.61073e-03
188.0 2.61015e-03
188.1 2.60956e-03
188.2 2.60897e-03
188.3 2.60838e-03
188.4 2.60780e-03
188.5 2.60721e-03
188.6 2.60661e-03
188.7 2.60602e-03
188.8 2.60544e-03
188.9 2.60485e-03
189.0 2.60426e-03
189.1 2.60366e-03
189.2 2.60307e-03
189.3 2.60249e-03
189.4 2.60189e-03
189.5 2.60130e-03
189.6 2.60070e-03
189.7 2.60012e-03
189.8 2.59953e-03
189.9 2.59893e-03
190.0 2.59834e-03
190.1 2.59775e-03
190.2 2.59716e-03
190.3 2.59656e-03
190.4 2.59596e-03
190.5 2.59536e-03
190.6 2.59477e-03
190.7 2.59418e-03
190.8 2.59358e-03
190.9 2.59299e-03
191.0 2.59238e-03
191.1 2.59179e-03
191.2 2.59120e-03
191.3 2.59060e-03
191.4 2.59000e-03
191.5 2.58940e-03
191.6 2.58880e-03
191.7 2.58820e-03
191.8 2.58760e-03
191.9 2.58701e-03
192.0 2.58641e-03
192.1 2.58581e-03
192.2 2.58521e-03
192.3 2.58461e-03
192.4 2.58401e-03
192.5 2.58341e-03
192.6 2.58280e-03
192.7 2.58220e-03
192.8 2.58161e-03
192.9 2.58100e-03
193.0 2.58040e-03
193.1 2.57979e-03
193.2 2.57919e-03
193.3 2.57859e-03
193.4 2.57798e-03
193.5 2.57738e-03
193.6 2.57678e-03
193.7 2.57617e-03
193.8 2.57557e-03
193.9 2.57497e-03
194.0 2.57436e-03
194.1 2.57375e-03
194.2 2.57315e-03
194.3 2.57254e-03
194.4 2.57193e-03
194.5 2.57133e-03
194.6 2.57072e-03
194.7 2.57011e-03
194.8 2.56951e-03
194.9 2.56890e-03
195.0 2.56829e-03
195.1 2.56768e-03
195.2 2.56708e-03
195.3 2.56647e-03
195.4 2.56586e-03
195.5 2.56525e-03
195.6 2.56464e-03
195.7 2.56403e-03
195.8 2.56342e-03
195.9 2.56280e-03
196.0 2.56219e-03
196.1 2.56158e-03
196.2 2.56097e-03
196.3 2.56036e-03
196.4 2.55975e-03
196.5 2.55913e-03
196.6 2.55852e-03
196.7 2.55791e-03
196.8 2.55729e-03
196.9 2.55668e-03
197.0 2.55606e-03
197.1 2.55544e-03
197.2 2.55483e-03
197.3 2.55422e-03
197.4 2.55360e-03
197.5 2.55299e-03
197.6 2.55237e-03
197.7 2.55175e-03
197.8 2.55114e-03
197.9 2.55051e-03
198.0 2.54990e-03
198.1 2.54928e-03
198.2 2.54866e-03
198.3 2.54804e-03
198.4 2.54742e-03
198.5 2.54680e-03
198.6 2.54619e-03
198.7 2.54557e-03
198.8 2.54495e-03
198.9 2.54433e-03
199.0 2.54370e-03
199.1 2.54309e-03
199.2 2.54247e-03
199.3 2.54185e-03
199.4 2.54122e-03
199.5 2.54060e-03
199.6 2.53998e-03
199.7 2.53935e-03
199.8 2.53873e-03
199.9 2.53811e-03
200.0 2.53748e-03
200.1 2.53686e-03
200.2 2.53624e-03
200.3 2.53562e-03
200.4 2.53499e-03
200.5 2.53437e-03
200.6 2.53374e-03
200.7 2.53311e-03
200.8 2.53249e-03
200.9 2.53187e-03
201.0 2.53124e-03
201.1 2.53061e-03
201.2 2.52998e-03
201.3 2.52935e-03
201.4 2.52873e-03
201.5 2.52810e-03
201.6 2.52748e-03
201.7 2.52685e-03
201.8 2.52622e-03
201.9 2.52559e-03
202.0 2.52496e-03
202.1 2.52433e-03
202.2 2.52370e-03
202.3 2.52307e-03
202.4 2.52244e-03
202.5 2.52180e-03
202.6 2.52117e-03
202.7 2.52055e-03
202.8 2.51992e-03
202.9 2.51928e-03
203.0 2.51865e-03
203.1 2.51802e-03
203.2 2.51738e-03
203.3 2.51675e-03
203.4 2.51612e-03
203.5 2.51549e-03
203.6 2.51485e-03
203.7 2.51422e-03
203.8 2.51359e-03
203.9 2.51295e-03
204.0 2.51231e-03
204.1 2.51168e-03
204.2 2.51104e-03
204.3 2.51040e-03
204.4 2.50977e-03
204.5 2.50913e-03
204.6 2.50849e-03
204.7 2.50786e-03
204.8 2.50722e-03
204.9 2.50658e-03
205.0 2.50594e-03
205.1 2.50531e-03
205.2 2.50467e-03
205.3 2.50403e-03
205.4 2.50339e-03
205.5 2.50275e-03
205.6 2.50211e-03
205.7 2.50147e-03
205.8 2.50083e-03
205.9 2.50019e-03
206.0 2.49955e-03
206.1 2.49890e-03
206.2 2.49826e-03
206.3 2.49762e-03
206.4 2.49697e-03
206.5 2.49633e-03
206.6 2.49569e-03
206.7 2.49505e-03
206.8 2.49440e-03
206.9 2.49376e-03
207.0 2.49312e-03
207.1 2.49247e-03
207.2 2.49183e-03
207.3 2.49118e-03
207.4 2.49053e-03
207.5 2.48989e-03
207.6 2.48925e-03
207.7 2.48860e-03
207.8 2.48795e-03
207.9 2.48731e-03
208.0 2.48666e-03
208.1 2.48601e-03
208.2 2.48536e-03
208.3 2.48471e-03
208.4 2.48407e-03
208.5 2.48342e-03
208.6 2.48277e-03
208.7 2.48212e-03
208.8 2.48147e-03
208.9 2.48082e-03
209.0 2.48017e-03
209.1 2.47952e-03
209.2 2.47888e-03
209.3 2.47822e-03
209.4 2.47757e-03
209.5 2.47692e-03
209.6 2.47626e-03
209.7 2.47561e-03
209.8 2.47497e-03
209.9 2.47432e-03
210.0 2.47366e-03
210.1 2.47301e-03
210.2 2.47236e-03
210.3 2.47170e-03
210.4 2.47104e-03
210.5 2.47039e-03
210.6 2.46974e-03
210.7 2.46908e-03
210.8 2.46843e-03
210.9 2.46778e-03
211.0 2.46712e-03
211.1 2.46646e-03
211.2 2.46581e-03
211.3 2.46515e-03
211.4 2.46450e-03
211.5 2.46384e-03
211.6 2.46318e-03
211.7 2.46252e-03
211.8 2.46187e-03
211.9 2.46121e-03
212.0 2.46055e-03
212.1 2.45989e-03
212.2 2.45923e-03
212.3 2.45857e-03
212.4 2.45792e-03
212.5 2.45725e-03
212.6 2.45659e-03
212.7 2.45594e-03
212.8 2.45527e-03
212.9 2.45461e-03
213.0 2.45395e-03
213.1 2.45329e-03
213.2 2.45262e-03
213.3 2.45196e-03
213.4 2.45131e-03
213.5 2.45064e-03
213.6 2.44998e-03
213.7 2.44931e-03
213.8 2.44865e-03
213.9 2.44798e-03
214.0 2.44732e-03
214.1 2.44666e-03
214.2 2.44600e-03
214.3 2.44533e-03
214.4 2.44466e-03
214.5 2.44400e-03
214.6 2.44334e-03
214.7 2.44267e-03
214.8 2.44200e-03
214.9 2.44134e-03
215.0 2.44067e-03
215.1 2.44000e-03
215.2 2.43934e-03
215.3 2.43867e-03
215.4 2.43800e-03
215.5 2.43733e-03
215.6 2.43666e-03
215.7 2.43599e-03
215.8 2.43532e-03
215.9 2.43466e-03
216.0 2.43398e-03
216.1 2.43331e-03
216.2 2.43264e-03
216.3 2.43197e-03
216.4 2.43130e-03
216.5 2.43063e-03
216.6 2.42996e-03
216.7 2.42928e-03
216.8 2.42861e-03
216.9 2.42794e-03
217.0 2.42727e-03
217.1 2.42659e-03
217.2 2.42592e-03
217.3 2.42525e-03
217.4 2.42458e-03
217.5 2.42390e-03
217.6 2.42323e-03
217.7 2.42256e-03
217.8 2.42188e-03
217.9 2.42120e-03
218.0 2.42053e-03
218.1 2.41986e-03
218.2 2.41918e-03
218.3 2.41850e-03
218.4 2.41783e-03
218.5 2.41716e-03
218.6 2.41648e-03
218.7 2.41580e-03
218.8 2.41512e-03
218.9 2.41445e-03
219.0 2.41377e-03
219.1 2.41309e-03
219.2 2.41241e-03
219.3 2.41173e-03
219.4 2.41105e-03
219.5 2.41037e-03
219.6 2.40969e-03
219.7 2.40901e-03
219.8 2.40833e-03
219.9 2.40765e-03
220.0 2.40697e-03
220.1 2.40630e-03
220.2 2.40561e-03
220.3 2.40493e-03
220.4 2.40425e-03
220.5 2.40357e-03
220.6 2.40288e-03
220.7 2.40220e-03
220.8 2.40152e-03
220.9 2.40084e-03
221.0 2.40016e-03
221.1 2.39947e-03
221.2 2.39879e-03
221.3 2.39810e-03
221.4 2.39742e-03
221.5 2.39673e-03
221.6 2.39605e-03
221.7 2.39536e-03
221.8 2.39468e-03
221.9 2.39399e-03
222.0 2.39330e-03
222.1 2.39262e-03
222.2 2.39194e-03
222.3 2.39125e-03
222.4 2.39056e-03
222.5 2.38987e-03
222.6 2.38919e-03
222.7 2.38850e-03
222.8 2.38781e-03
222.9 2.38712e-03
223.0 2.38643e-03
223.1 2.38575e-03
223.2 2.38505e-03
223.3 2.38437e-03
223.4 2.38368e-03
223.5 2.38299e-03
223.6 2.38230e-03
223.7 2.38160e-03
223.8 2.38092e-03
223.9 2.38023e-03
224.0 2.37954e-03
224.1 2.37885e-03
224.2 2.37815e-03
224.3 2.37746e-03
224.4 2.37677e-03
224.5 2.37608e-03
224.6 2.37539e-03
224.7 2.37469e-03
224.8 2.37399e-03
224.9 2.37330e-03
225.0 2.37261e-03
225.1 2.37191e-03
225.2 2.37122e-03
225.3 2.37052e-03
225.4 2.36983e-03
225.5 2.36914e-03
225.6 2.36844e-03
225.7 2.36774e-03
225.8 2.36704e-03
225.9 2.36634e-03
226.0 2.36565e-03
226.1 2.36495e-03
226.2 2.36425e-03
226.3 2.36356e-03
226.4 2.36286e-03
226.5 2.36216e-03
226.6 2.36147e-03
226.7 2.36076e-03
226.8 2.36006e-03
226.9 2.35937e-03
227.0 2.35867e-03
227.1 2.35796e-03
227.2 2.35727e-03
227.3 2.35657e-03
227.4 2.35587e-03
227.5 2.35517e-03
227.6 2.35446e-03
227.7 2.35376e-03
227.8 2.35306e-03
227.9 2.35236e-03
228.0 2.35166e-03
228.1 2.35095e-03
228.2 2.35025e-03
228.3 2.34955e-03
228.4 2.34885e-03
228.5 2.34814e-03
228.6 2.34744e-03
228.7 2.34674e-03
228.8 2.34604e-03
228.9 2.34533e-03
229.0 2.34463e-03
229.1 2.34392e-03
229.2 2.34322e-03
229.3 2.34251e-03
229.4 2.34181e-03
229.5 2.34110e-03
229.6 2.34039e-03
229.7 2.33969e-03
229.8 2.33898e-03
229.9 2.33827e-03
230.0 2.33756e-03
230.1 2.33686e-03
230.2 2.33615e-03
230.3 2.33544e-03
230.4 2.33473e-03
230.5 2.33402e-03
230.6 2.33332e-03
230.7 2.33260e-03
230.8 2.33190e-03
230.9 2.33119e-03
231.0 2.33048e-03
231.1 2.32976e-03
231.2 2.32905e-03
231.3 2.32834e-03
231.4 2.32763e-03
231.5 2.32693e-03
231.6 2.32621e-03
231.7 2.32550e-03
231.8 2.32479e-03
231.9 2.32408e-03
232.0 2.32337e-03
232.1 2.32265e-03
232.2 2.32194e-03
232.3 2.32122e-03
232.4 2.32051e-03
232.5 2.31980e-03
232.6 2.31909e-03
232.7 2.31837e-03
232.8 2.31765e-03
232.9 2.31694e-03
233.0 2.31623e-03
233.1 2.31551e-03
233.2 2.31479e-03
233.3 2.31408e-03
233.4 2.31337e-03
233.5 2.31265e-03
233.6 2.31193e-03
233.7 2.31121e-03
233.8 2.31050e-03
233.9 2.30978e-03
234.0 2.30906e-03
234.1 2.30834e-03
234.2 2.30762e-03
234.3 2.30691e-03
234.4 2.30619e-03
234.5 2.30547e-03
234.6 2.30476e-03
234.7 2.30403e-03
234.8 2.30332e-03
234.9 2.30260e-03
235.0 2.30188e-03
235.1 2.30116e-03
235.2 2.30043e-03
235.3 2.29971e-03
235.4 2.29899e-03
235.5 2.29827e-03
235.6 2.29755e-03
235.7 2.29682e-03
235.8 2.29610e-03
235.9 2.29538e-03
236.0 2.29466e-03
236.1 2.29394e-03
236.2 2.29321e-03
236.3 2.29249e-03
236.4 2.29177e-03
236.5 2.29105e-03
236.6 2.29032e-03
236.7 2.28960e-03
236.8 2.28887e-03
236.9 2.28815e-03
237.0 2.28742e-03
237.1 2.28670e-03
237.2 2.28597e-03
237.3 2.28524e-03
237.4 2.28452e-03
237.5 2.28379e-03
237.6 2.28306e-03
237.7 2.28234e-03
237.8 2.28161e-03
237.9 2.28088e-03
238.0 2.28016e-03
238.1 2.27943e-03
238.2 2.27870e-03
238.3 2.27797e-03
238.4 2.27724e-03
238.5 2.27651e-03
238.6 2.27578e-03
238.7 2.27505e-03
238.8 2.27432e-03
238.9 2.27359e-03
239.0 2.27286e-03
239.1 2.27213e-03
239.2 2.27140e-03
239.3 2.27067e-03
239.4 2.26993e-03
239.5 2.26920e-03
239.6 2.26847e-03
239.7 2.26774e-03
239.8 2.26701e-03
239.9 2.26627e-03
240.0 2.26554e-03
240.1 2.26481e-03
240.2 2.26408e-03
240.3 2.26335e-03
240.4 2.26261e-03
240.5 2.26187e-03
240.6 2.26114e-03
240.7 2.26041e-03
240.8 2.25967e-03
240.9 2.25893e-03
241.0 2.25820e-03
241.1 2.25746e-03
241.2 2.25673e-03
241.3 2.25599e-03
241.4 2.25526e-03
241.5 2.25452e-03
241.6 2.25378e-03
241.7 2.25305e-03
241.8 2.25231e-03
241.9 2.25157e-03
242.0 2.25084e-03
242.1 2.25009e-03
242.2 2.24936e-03
242.3 2.24862e-03
242.4 2.24788e-03
242.5 2.24714e-03
242.6 2.24641e-03
242.7 2.24566e-03
242.8 2.24493e-03
242.9 2.24419e-03
243.0 2.24345e-03
243.1 2.24271e-03
243.2 2.24196e-03
243.3 2.24122e-03
243.4 2.24048e-03
243.5 2.23974e-03
243.6 2.23900e-03
243.7 2.23826e-03
243.8 2.23752e-03
243.9 2.23677e-03
244.0 2.23603e-03
244.1 2.23529e-03
244.2 2.23455e-03
244.3 2.23381e-03
244.4 2.23306e-03
244.5 2.23232e-03
244.6 2.23158e-03
244.7 2.23083e-03
244.8 2.23009e-03
244.9 2.22934e-03
245.0 2.22860e-03
245.1 2.22785e-03
245.2 2.22711e-03
245.3 2.22636e-03
245.4 2.22562e-03
245.5 2.22487e-03
245.6 2.22412e-03
245.7 2.22338e-03
245.8 2.22263e-03
245.9 2.22188e-03
246.0 2.22113e-03
246.1 2.22039e-03
246.2 2.21964e-03
246.3 2.21889e-03
246.4 2.21814e-03
246.5 2.21739e-03
246.6 2.21665e-03
246.7 2.21589e-03
246.8 2.21514e-03
246.9 2.21439e-03
247.0 2.21365e-03
247.1 2.21290e-03
247.2 2.21215e-03
247.3 2.21139e-03
247.4 2.21065e-03
247.5 2.20990e-03
247.6 2.20915e-03
247.7 2.20840e-03
247.8 2.20765e-03
247.9 2.20689e-03
248.0 2.20614e-03
248.1 2.20539e-03
248.2 2.20464e-03
248.3 2.20388e-03
248.4 2.20312e-03
248.5 2.20237e-03
248.6 2.20162e-03
248.7 2.20087e-03
248.8 2.20012e-03
248.9 2.19936e-03
249.0 2.19860e-03
249.1 2.19785e-03
249.2 2.19710e-03
249.3 2.19634e-03
249.4 2.19559e-03
249.5 2.19483e-03
249.6 2.19407e-03
249.7 2.19332e-03
249.8 2.19257e-03
249.9 2.19181e-03
250.0 2.19105e-03
250.1 2.19029e-03
250.2 2.18954e-03
250.3 2.18878e-03
250.4 2.18803e-03
250.5 2.18726e-03
250.6 2.18651e-03
250.7 2.18575e-03
250.8 2.18499e-03
250.9 2.18423e-03
251.0 2.18348e-03
251.1 2.18271e-03
251.2 2.18195e-03
251.3 2.18119e-03
251.4 2.18044e-03
251.5 2.17968e-03
251.6 2.17891e-03
251.7 2.17815e-03
251.8 2.17739e-03
251.9 2.17663e-03
252.0 2.17587e-03
252.1 2.17510e-03
252.2 2.17434e-03
252.3 2.17358e-03
252.4 2.17282e-03
252.5 2.17206e-03
252.6 2.17129e-03
252.7 2.17053e-03
252.8 2.16977e-03
252.9 2.16901e-03
253.0 2.16825e-03
253.1 2.16748e-03
253.2 2.16671e-03
253.3 2.16595e-03
253.4 2.16519e-03
253.5 2.16443e-03
253.6 2.16366e-03
253.7 2.16290e-03
253.8 2.16213e-03
253.9 2.16136e-03
254.0 2.16060e-03
254.1 2.15984e-03
254.2 2.15907e-03
254.3 2.15830e-03
254.4 2.15753e-03
254.5 2.15677e-03
254.6 2.15600e-03
254.7 2.15524e-03
254.8 2.15447e-03
254.9 2.15370e-03
255.0 2.15293e-03
255.1 2.15217e-03
255.2 2.15140e-03
255.3 2.15063e-03
255.4 2.14985e-03
255.5 2.14909e-03
255.6 2.14832e-03
255.7 2.14755e-03
255.8 2.14678e-03
255.9 2.14601e-03
256.0 2.14524e-03
256.1 2.14447e-03
256.2 2.14370e-03
256.3 2.14293e-03
256.4 2.14216e-03
256.5 2.14139e-03
256.6 2.14062e-03
256.7 2.13985e-03
256.8 2.13907e-03
256.9 2.13830e-03
257.0 2.13753e-03
257.1 2.13676e-03
257.2 2.13599e-03
257.3 2.13521e-03
257.4 2.13444e-03
257.5 2.13366e-03
257.6 2.13289e-03
257.7 2.13212e-03
257.8 2.13135e-03
257.9 2.13057e-03
258.0 2.12979e-03
258.1 2.12902e-03
258.2 2.12824e-03
258.3 2.12747e-03
258.4 2.12669e-03
258.5 2.12592e-03
258.6 2.12514e-03
258.7 2.12436e-03
258.8 2.12359e-03
258.9 2.12282e-03
259.0 2.12204e-03
259.1 2.12126e-03
259.2 2.12048e-03
259.3 2.11971e-03
259.4 2.11893e-03
259.5 2.11815e-03
259.6 2.11738e-03
259.7 2.11660e-03
259.8 2.11582e-03
259.9 2.11504e-03
260.0 2.11426e-03
260.1 2.11348e-03
260.2 2.11270e-03
260.3 2.11193e-03
260.4 2.11114e-03
260.5 2.11036e-03
260.6 2.10958e-03
260.7 2.10880e-03
260.8 2.10802e-03
260.9 2.10724e-03
261.0 2.10646e-03
261.1 2.10568e-03
261.2 2.10490e-03
261.3 2.10412e-03
261.4 2.10334e-03
261.5 2.10255e-03
261.6 2.10177e-03
261.7 2.10098e-03
261.8 2.10020e-03
261.9 2.09942e-03
262.0 2.09864e-03
262.1 2.09786e-03
262.2 2.09707e-03
262.3 2.09628e-03
262.4 2.09550e-03
262.5 2.09472e-03
262.6 2.09393e-03
262.7 2.09315e-03
262.8 2.09237e-03
262.9 2.09158e-03
263.0 2.09079e-03
263.1 2.09001e-03
263.2 2.08923e-03
263.3 2.08844e-03
263.4 2.08765e-03
263.5 2.08687e-03
263.6 2.08608e-03
263.7 2.08529e-03
263.8 2.08451e-03
263.9 2.08372e-03
264.0 2.08293e-03
264.1 2.08215e-03
264.2 2.08136e-03
264.3 2.08057e-03
264.4 2.07978e-03
264.5 2.07900e-03
264.6 2.07821e-03
264.7 2.07741e-03
264.8 2.07663e-03
264.9 2.07584e-03
265.0 2.07505e-03
265.1 2.07426e-03
265.2 2.07347e-03
265.3 2.07268e-03
265.4 2.07189e-03
265.5 2.07110e-03
265.6 2.07031e-03
265.7 2.06952e-03
265.8 2.06873e-03
265.9 2.06794e-03
266.0 2.06715e-03
266.1 2.06635e-03
266.2 2.06556e-03
266.3 2.06477e-03
266.4 2.06398e-03
266.5 2.06319e-03
266.6 2.06240e-03
266.7 2.06160e-03
266.8 2.06080e-03
266.9 2.06001e-03
267.0 2.05922e-03
267.1 2.05843e-03
267.2 2.05763e-03
267.3 2.05684e-03
267.4 2.05604e-03
267.5 2.05525e-03
267.6 2.05446e-03
267.7 2.05366e-03
267.8 2.05287e-03
267.9 2.05207e-03
268.0 2.05128e-03
268.1 2.05048e-03
268.2 2.04968e-03
268.3 2.04889e-03
268.4 2.04809e-03
268.5 2.04729e-03
268.6 2.04650e-03
268.7 2.04570e-03
268.8 2.04490e-03
268.9 2.04411e-03
269.0 2.04331e-03
269.1 2.04251e-03
269.2 2.04171e-03
269.3 2.04092e-03
269.4 2.04012e-03
269.5 2.03932e-03
269.6 2.03852e-03
269.7 2.03773e-03
269.8 2.03692e-03
269.9 2.03612e-03
270.0 2.03532e-03
270.1 2.03453e-03
270.2 2.03373e-03
270.3 2.03293e-03
270.4 2.03213e-03
270.5 2.03133e-03
270.6 2.03053e-03
270.7 2.02972e-03
270.8 2.02892e-03
270.9 2.02812e-03
271.0 2.02732e-03
271.1 2.02652e-03
271.2 2.02572e-03
271.3 2.02492e-03
271.4 2.02411e-03
271.5 2.02331e-03
271.6 2.02251e-03
271.7 2.02171e-03
271.8 2.02091e-03
271.9 2.02010e-03
272.0 2.01930e-03
272.1 2.01849e-03
272.2 2.01769e-03
272.3 2.01689e-03
272.4 2.01609e-03
272.5 2.01528e-03
272.6 2.01448e-03
272.7 2.01367e-03
272.8 2.01286e-03
272.9 2.01206e-03
273.0 2.01126e-03
273.1 2.01045e-03
273.2 2.00964e-03
273.3 2.00884e-03
273.4 2.00803e-03
273.5 2.00723e-03
273.6 2.00642e-03
273.7 2.00562e-03
273.8 2.00481e-03
273.9 2.00400e-03
274.0 2.00319e-03
274.1 2.00239e-03
274.2 2.00158e-03
274.3 2.00077e-03
274.4 1.99996e-03
274.5 1.99916e-03
274.6 1.99835e-03
274.7 1.99754e-03
274.8 1.99673e-03
274.9 1.99592e-03
275.0 1.99511e-03
275.1 1.99430e-03
275.2 1.99350e-03
275.3 1.99269e-03
275.4 1.99187e-03
275.5 1.99106e-03
275.6 1.99025e-03
275.7 1.98945e-03
275.8 1.98864e-03
275.9 1.98783e-03
276.0 1.98702e-03
276.1 1.98620e-03
276.2 1.98539e-03
276.3 1.98458e-03
276.4 1.98377e-03
276.5 1.98296e-03
276.6 1.98215e-03
276.7 1.98134e-03
276.8 1.98052e-03
276.9 1.97970e-03
277.0 1.97889e-03
277.1 1.97808e-03
277.2 1.97727e-03
277.3 1.97646e-03
277.4 1.97564e-03
277.5 1.97482e-03
277.6 1.97401e-03
277.7 1.97320e-03
277.8 1.97238e-03
277.9 1.97157e-03
278.0 1.97076e-03
278.1 1.96994e-03
278.2 1.96912e-03
278.3 1.96831e-03
278.4 1.96750e-03
278.5 1.96668e-03
278.6 1.96586e-03
278.7 1.96505e-03
278.8 1.96423e-03
278.9 1.96341e-03
279.0 1.96260e-03
279.1 1.96178e-03
279.2 1.96097e-03
279.3 1.96015e-03
279.4 1.95933e-03
279.5 1.95851e-03
279.6 1.95770e-03
279.7 1.95688e-03
279.8 1.95606e-03
279.9 1.95525e-03
280.0 1.95442e-03
280.1 1.95361e-03
280.2 1.95279e-03
280.3 1.95197e-03
280.4 1.95115e-03
280.5 1.95033e-03
280.6 1.94952e-03
280.7 1.94869e-03
280.8 1.94787e-03
280.9 1.94705e-03
281.0 1.94623e-03
281.1 1.94542e-03
281.2 1.94460e-03
281.3 1.94378e-03
281.4 1.94295e-03
281.5 1.94213e-03
281.6 1.94131e-03
281.7 1.94049e-03
281.8 1.93967e-03
281.9 1.93885e-03
282.0 1.93803e-03
282.1 1.93721e-03
282.2 1.93638e-03
282.3 1.93556e-03
282.4 1.93474e-03
282.5 1.93392e-03
282.6 1.93309e-03
282.7 1.93227e-03
282.8 1.93145e-03
282.9 1.93062e-03
283.0 1.92980e-03
283.1 1.92898e-03
283.2 1.92815e-03
283.3 1.92733e-03
283.4 1.92650e-03
283.5 1.92568e-03
283.6 1.92486e-03
283.7 1.92403e-03
283.8 1.92321e-03
283.9 1.92238e-03
284.0 1.92156e-03
284.1 1.92073e-03
284.2 1.91991e-03
284.3 1.91908e-03
284.4 1.91826e-03
284.6 1.91743e-03
284.7 1.91660e-03
284.8 1.91578e-03
284.9 1.91495e-03
285.0 1.91413e-03
285.1 1.91330e-03
285.2 1.91247e-03
285.3 1.91164e-03
285.4 1.91082e-03
285.5 1.90999e-03
285.6 1.90916e-03
285.7 1.90834e-03
285.8 1.90751e-03
285.9 1.90668e-03
286.0 1.90585e-03
286.1 1.90502e-03
286.2 1.90419e-03
286.3 1.90337e-03
286.4 1.90254e-03
286.5 1.90171e-03
286.6 1.90088e-03
286.7 1.90005e-03
286.8 1.89922e-03
286.9 1.89839e-03
287.0 1.89756e-03
287.1 1.89673e-03
287.2 1.89590e-03
287.3 1.89507e-03
287.4 1.89424e-03
287.5 1.89341e-03
287.6 1.89257e-03
287.7 1.89174e-03
287.8 1.89091e-03
287.9 1.89008e-03
288.0 1.88925e-03
288.1 1.88842e-03
288.2 1.88759e-03
288.3 1.88675e-03
288.4 1.88592e-03
288.5 1.88509e-03
288.6 1.88426e-03
288.7 1.88343e-03
288.8 1.88259e-03
288.9 1.88176e-03
289.0 1.88093e-03
289.1 1.88010e-03
289.2 1.87926e-03
289.3 1.87843e-03
289.4 1.87759e-03
289.5 1.87676e-03
289.6 1.87593e-03
289.7 1.87509e-03
289.8 1.87426e-03
289.9 1.87342e-03
290.0 1.87259e-03
290.1 1.87175e-03
290.2 1.87092e-03
290.3 1.87008e-03
290.4 1.86925e-03
290.5 1.86841e-03
290.6 1.86758e-03
290.7 1.86674e-03
290.8 1.86591e-03
290.9 1.86507e-03
291.0 1.86423e-03
291.1 1.86340e-03
291.2 1.86256e-03
291.3 1.86173e-03
291.4 1.86088e-03
291.5 1.86005e-03
291.6 1.85921e-03
291.7 1.85838e-03
291.8 1.85754e-03
291.9 1.85670e-03
292.0 1.85586e-03
292.1 1.85503e-03
292.2 1.85418e-03
292.3 1.85335e-03
292.4 1.85251e-03
292.5 1.85167e-03
292.6 1.85083e-03
292.7 1.84999e-03
292.8 1.84915e-03
292.9 1.84832e-03
293.0 1.84747e-03
293.1 1.84663e-03
293.2 1.84579e-03
293.3 1.84495e-03
293.4 1.84411e-03
293.5 1.84328e-03
293.6 1.84243e-03
293.7 1.84159e-03
293.8 1.84075e-03
293.9 1.83991e-03
294.0 1.83907e-03
294.1 1.83823e-03
294.2 1.83739e-03
294.3 1.83655e-03
294.4 1.83570e-03
294.5 1.83486e-03
294.6 1.83402e-03
294.7 1.83318e-03
294.8 1.83234e-03
294.9 1.83150e-03
295.0 1.83065e-03
295.1 1.82981e-03
295.2 1.82897e-03
295.3 1.82812e-03
295.4 1.82728e-03
295.5 1.82644e-03
295.6 1.82560e-03
295.7 1.82475e-03
295.8 1.82391e-03
295.9 1.82307e-03
296.0 1.82222e-03
296.1 1.82138e-03
296.2 1.82053e-03
296.3 1.81969e-03
296.4 1.81884e-03
296.5 1.81800e-03
296.6 1.81716e-03
296.7 1.81631e-03
296.8 1.81547e-03
296.9 1.81462e-03
297.0 1.81378e-03
297.1 1.81293e-03
297.2 1.81208e-03
297.3 1.81124e-03
297.4 1.81039e-03
297.5 1.80955e-03
297.6 1.80870e-03
297.7 1.80785e-03
297.8 1.80701e-03
297.9 1.80616e-03
298.0 1.80532e-03
298.1 1.80447e-03
298.2 1.80362e-03
298.3 1.80278e-03
298.4 1.80193e-03
298.5 1.80108e-03
298.6 1.80023e-03
298.7 1.79938e-03
298.8 1.79854e-03
298.9 1.79769e-03
299.0 1.79684e-03
299.1 1.79599e-03
299.2 1.79515e-03
299.3 1.79430e-03
299.4 1.79345e-03
299.5 1.79260e-03
299.6 1.79175e-03
299.7 1.79090e-03
299.8 1.79005e-03
299.9 1.78920e-03
300.0 1.78836e-03
300.1 1.78751e-03
300.2 1.78666e-03
300.3 1.78581e-03
300.4 1.78496e-03
300.5 1.78411e-03
300.6 1.78325e-03
300.7 1.78240e-03
300.8 1.78155e-03
300.9 1.78070e-03
301.0 1.77985e-03
301.1 1.77900e-03
301.2 1.77815e-03
301.3 1.77730e-03
301.4 1.77645e-03
301.5 1.77560e-03
301.6 1.77474e-03
301.7 1.77389e-03
301.8 1.77304e-03
301.9 1.77219e-03
302.0 1.77134e-03
302.1 1.77049e-03
302.2 1.76964e-03
302.3 1.76878e-03
302.4 1.76793e-03
302.5 1.76707e-03
302.6 1.76622e-03
302.7 1.76537e-03
302.8 1.76452e-03
302.9 1.76367e-03
303.0 1.76281e-03
303.1 1.76196e-03
303.2 1.76111e-03
303.3 1.76025e-03
303.4 1.75940e-03
303.5 1.75854e-03
303.6 1.75769e-03
303.7 1.75683e-03
303.8 1.75598e-03
303.9 1.75513e-03
304.0 1.75427e-03
304.1 1.75342e-03
304.2 1.75256e-03
304.3 1.75171e-03
304.4 1.75085e-03
304.5 1.75000e-03
304.6 1.74914e-03
304.7 1.74828e-03
304.8 1.74743e-03
304.9 1.74657e-03
305.0 1.74572e-03
305.1 1.74486e-03
305.2 1.74400e-03
305.3 1.74315e-03
305.4 1.74229e-03
305.5 1.74143e-03
305.6 1.74058e-03
305.7 1.73972e-03
305.8 1.73887e-03
305.9 1.73801e-03
306.0 1.73715e-03
306.1 1.73630e-03
306.2 1.73543e-03
306.3 1.73458e-03
306.4 1.73372e-03
306.5 1.73286e-03
306.6 1.73201e-03
306.7 1.73115e-03
306.8 1.73029e-03
306.9 1.72943e-03
307.0 1.72858e-03
307.1 1.72772e-03
307.2 1.72686e-03
307.3 1.72599e-03
307.4 1.72514e-03
307.5 1.72428e-03
307.6 1.72342e-03
307.7 1.72256e-03
307.8 1.72170e-03
307.9 1.72084e-03
308.0 1.71998e-03
308.1 1.71913e-03
308.2 1.71827e-03
308.3 1.71741e-03
308.4 1.71654e-03
308.5 1.71568e-03
308.6 1.71482e-03
308.7 1.71396e-03
308.8 1.71310e-03
308.9 1.71224e-03
309.0 1.71138e-03
309.1 1.71052e-03
309.2 1.70966e-03
309.3 1.70880e-03
309.4 1.70794e-03
309.5 1.70708e-03
309.6 1.70621e-03
309.7 1.70535e-03
309.8 1.70449e-03
309.9 1.70363e-03
310.0 1.70277e-03
310.1 1.70191e-03
310.2 1.70104e-03
310.3 1.70018e-03
310.4 1.69932e-03
310.5 1.69846e-03
310.6 1.69760e-03
310.7 1.69674e-03
310.8 1.69587e-03
310.9 1.69500e-03
311.0 1.69414e-03
311.1 1.69328e-03
311.2 1.69242e-03
311.3 1.69156e-03
311.4 1.69069e-03
311.5 1.68983e-03
311.6 1.68896e-03
311.7 1.68810e-03
311.8 1.68724e-03
311.9 1.68637e-03
312.0 1.68551e-03
312.1 1.68464e-03
312.2 1.68378e-03
312.3 1.68292e-03
312.4 1.68205e-03
312.5 1.68118e-03
312.6 1.68032e-03
312.7 1.67946e-03
312.8 1.67859e-03
312.9 1.67773e-03
313.0 1.67686e-03
313.1 1.67599e-03
313.2 1.67513e-03
313.3 1.67426e-03
313.4 1.67340e-03
313.5 1.67253e-03
313.6 1.67167e-03
313.7 1.67080e-03
313.8 1.66993e-03
313.9 1.66907e-03
314.0 1.66820e-03
314.1 1.66734e-03
314.2 1.66647e-03
314.3 1.66561e-03
314.4 1.66474e-03
314.5 1.66387e-03
314.6 1.66300e-03
314.7 1.66214e-03
314.8 1.66127e-03
314.9 1.66041e-03
315.0 1.65954e-03
315.1 1.65867e-03
315.2 1.65780e-03
315.3 1.65693e-03
315.4 1.65606e-03
315.5 1.65520e-03
315.6 1.65433e-03
315.7 1.65346e-03
315.8 1.65259e-03
315.9 1.65173e-03
316.0 1.65086e-03
316.1 1.64999e-03
316.2 1.64912e-03
316.3 1.64825e-03
316.4 1.64738e-03
316.5 1.64651e-03
316.6 1.64564e-03
316.7 1.64478e-03
316.8 1.64391e-03
316.9 1.64304e-03
317.0 1.64217e-03
317.1 1.64130e-03
317.2 1.64043e-03
317.3 1.63956e-03
317.4 1.63869e-03
317.5 1.63782e-03
317.6 1.63695e-03
317.7 1.63608e-03
317.8 1.63521e-03
317.9 1.63434e-03
318.0 1.63347e-03
318.1 1.63260e-03
318.2 1.63173e-03
318.3 1.63086e-03
318.4 1.62999e-03
318.5 1.62912e-03
318.6 1.62825e-03
318.7 1.62738e-03
318.8 1.62651e-03
318.9 1.62564e-03
319.0 1.62476e-03
319.1 1.62389e-03
319.2 1.62302e-03
319.3 1.62215e-03
319.4 1.62128e-03
319.5 1.62041e-03
319.6 1.61953e-03
319.7 1.61866e-03
319.8 1.61779e-03
319.9 1.61692e-03
320.0 1.61605e-03
320.1 1.61518e-03
320.2 1.61431e-03
320.3 1.61343e-03
320.4 1.61255e-03
320.5 1.61168e-03
320.6 1.61081e-03
320.7 1.60994e-03
320.8 1.60907e-03
320.9 1.60819e-03
321.0 1.60732e-03
321.1 1.60645e-03
321.2 1.60557e-03
321.3 1.60470e-03
321.4 1.60383e-03
321.5 1.60296e-03
321.6 1.60208e-03
321.7 1.60120e-03
321.8 1.60033e-03
321.9 1.59946e-03
322.0 1.59858e-03
322.1 1.59771e-03
322.2 1.59684e-03
322.3 1.59596e-03
322.4 1.59509e-03
322.5 1.59421e-03
322.6 1.59334e-03
322.7 1.59247e-03
322.8 1.59159e-03
322.9 1.59071e-03
323.0 1.58984e-03
323.1 1.58896e-03
323.2 1.58809e-03
323.3 1.58722e-03
323.4 1.58634e-03
323.5 1.58546e-03
323.6 1.58459e-03
323.7 1.58371e-03
323.8 1.58284e-03
323.9 1.58196e-03
324.0 1.58109e-03
324.1 1.58021e-03
324.2 1.57934e-03
324.3 1.57846e-03
324.4 1.57758e-03
324.5 1.57671e-03
324.6 1.57583e-03
324.7 1.57496e-03
324.8 1.57408e-03
324.9 1.57321e-03
325.0 1.57233e-03
325.1 1.57145e-03
325.2 1.57057e-03
325.3 1.56970e-03
325.4 1.56882e-03
325.5 1.56795e-03
325.6 1.56707e-03
325.7 1.56619e-03
325.8 1.56532e-03
325.9 1.56444e-03
326.0 1.56356e-03
326.1 1.56268e-03
326.2 1.56181e-03
326.3 1.56093e-03
326.4 1.56005e-03
326.5 1.55918e-03
326.6 1.55829e-03
326.7 1.55742e-03
326.8 1.55654e-03
326.9 1.55566e-03
327.0 1.55479e-03
327.1 1.55391e-03
327.2 1.55303e-03
327.3 1.55215e-03
327.4 1.55127e-03
327.5 1.55040e-03
327.6 1.54952e-03
327.7 1.54864e-03
327.8 1.54776e-03
327.9 1.54688e-03
328.0 1.54601e-03
328.1 1.54513e-03
328.2 1.54425e-03
328.3 1.54336e-03
328.4 1.54249e-03
328.5 1.54161e-03
328.6 1.54073e-03
328.7 1.53985e-03
328.8 1.53897e-03
328.9 1.53809e-03
329.0 1.53722e-03
329.1 1.53634e-03
329.2 1.53546e-03
329.3 1.53458e-03
329.4 1.53370e-03
329.5 1.53282e-03
329.6 1.53194e-03
329.7 1.53106e-03
329.8 1.53018e-03
329.9 1.52930e-03
330.0 1.52842e-03
330.1 1.52754e-03
330.2 1.52666e-03
330.3 1.52578e-03
330.4 1.52490e-03
330.5 1.52402e-03
330.6 1.52314e-03
330.7 1.52226e-03
330.8 1.52138e-03
330.9 1.52050e-03
331.0 1.51962e-03
331.1 1.51874e-03
331.2 1.51786e-03
331.3 1.51698e-03
331.4 1.51610e-03
331.5 1.51522e-03
331.6 1.51434e-03
331.7 1.51346e-03
331.8 1.51257e-03
331.9 1.51169e-03
332.0 1.51080e-03
332.1 1.50992e-03
332.2 1.50904e-03
332.3 1.50816e-03
332.4 1.50728e-03
332.5 1.50640e-03
332.6 1.50552e-03
332.7 1.50464e-03
332.8 1.50376e-03
332.9 1.50288e-03
333.0 1.50199e-03
333.1 1.50111e-03
333.2 1.50023e-03
333.3 1.49935e-03
333.4 1.49846e-03
333.5 1.49758e-03
333.6 1.49670e-03
333.7 1.49582e-03
333.8 1.49493e-03
333.9 1.49405e-03
334.0 1.49317e-03
334.1 1.49229e-03
334.2 1.49141e-03
334.3 1.49052e-03
334.4 1.48964e-03
334.5 1.48876e-03
334.6 1.48788e-03
334.7 1.48700e-03
334.8 1.48611e-03
334.9 1.48523e-03
335.0 1.48435e-03
335.1 1.48346e-03
335.2 1.48258e-03
335.3 1.48170e-03
335.4 1.48082e-03
335.5 1.47993e-03
335.6 1.47905e-03
335.7 1.47817e-03
335.8 1.47729e-03
335.9 1.47640e-03
336.0 1.47552e-03
336.1 1.47464e-03
336.2 1.47375e-03
336.3 1.47287e-03
336.4 1.47198e-03
336.5 1.47110e-03
336.6 1.47021e-03
336.7 1.46933e-03
336.8 1.46845e-03
336.9 1.46756e-03
337.0 1.46668e-03
337.1 1.46580e-03
337.2 1.46491e-03
337.3 1.46403e-03
337.4 1.46315e-03
337.5 1.46226e-03
337.6 1.46138e-03
337.7 1.46050e-03
337.8 1.45961e-03
337.9 1.45872e-03
338.0 1.45784e-03
338.1 1.45696e-03
338.2 1.45607e-03
338.3 1.45519e-03
338.4 1.45431e-03
338.5 1.45342e-03
338.6 1.45254e-03
338.7 1.45165e-03
338.8 1.45077e-03
338.9 1.44988e-03
339.0 1.44900e-03
339.1 1.44812e-03
339.2 1.44723e-03
339.3 1.44634e-03
339.4 1.44546e-03
339.5 1.44457e-03
339.6 1.44369e-03
339.7 1.44280e-03
339.8 1.44192e-03
339.9 1.44103e-03
340.0 1.44015e-03
340.1 1.43926e-03
340.2 1.43837e-03
340.3 1.43749e-03
340.4 1.43660e-03
340.5 1.43572e-03
340.6 1.43483e-03
340.7 1.43395e-03
340.8 1.43306e-03
340.9 1.43218e-03
341.0 1.43129e-03
341.1 1.43041e-03
341.2 1.42952e-03
341.3 1.42864e-03
341.4 1.42775e-03
341.5 1.42687e-03
341.6 1.42598e-03
341.7 1.42509e-03
341.8 1.42421e-03
341.9 1.42332e-03
342.0 1.42244e-03
342.1 1.42155e-03
342.2 1.42066e-03
342.3 1.41978e-03
342.4 1.41889e-03
342.5 1.41801e-03
342.6 1.41712e-03
342.7 1.41624e-03
342.8 1.41535e-03
342.9 1.41446e-03
343.0 1.41357e-03
343.1 1.41269e-03
343.2 1.41180e-03
343.3 1.41091e-03
343.4 1.41003e-03
343.5 1.40914e-03
343.6 1.40826e-03
343.7 1.40737e-03
343.8 1.40648e-03
343.9 1.40560e-03
344.0 1.40471e-03
344.1 1.40383e-03
344.2 1.40294e-03
344.3 1.40205e-03
344.4 1.40117e-03
344.5 1.40028e-03
344.6 1.39939e-03
344.7 1.39850e-03
344.8 1.39762e-03
344.9 1.39673e-03
345.0 1.39584e-03
345.1 1.39496e-03
345.2 1.39407e-03
345.3 1.39319e-03
345.4 1.39230e-03
345.5 1.39141e-03
345.6 1.39053e-03
345.7 1.38964e-03
345.8 1.38875e-03
345.9 1.38787e-03
346.0 1.38698e-03
346.1 1.38609e-03
346.2 1.38520e-03
346.3 1.38432e-03
346.4 1.38343e-03
346.5 1.38254e-03
346.6 1.38166e-03
346.7 1.38077e-03
346.8 1.37988e-03
346.9 1.37899e-03
347.0 1.37810e-03
347.1 1.37722e-03
347.2 1.37633e-03
347.3 1.37544e-03
347.4 1.37455e-03
347.5 1.37367e-03
347.6 1.37278e-03
347.7 1.37189e-03
347.8 1.37101e-03
347.9 1.37012e-03
348.0 1.36923e-03
348.1 1.36834e-03
348.2 1.36746e-03
348.3 1.36657e-03
348.4 1.36568e-03
348.5 1.36480e-03
348.6 1.36391e-03
348.7 1.36302e-03
348.8 1.36213e-03
348.9 1.36125e-03
349.0 1.36036e-03
349.1 1.35947e-03
349.2 1.35858e-03
349.3 1.35769e-03
349.4 1.35681e-03
349.5 1.35592e-03
349.6 1.35503e-03
349.7 1.35414e-03
349.8 1.35326e-03
349.9 1.35237e-03
350.0 1.35148e-03
350.1 1.35059e-03
350.2 1.34971e-03
350.3 1.34882e-03
350.4 1.34793e-03
350.5 1.34704e-03
350.6 1.34616e-03
350.7 1.34527e-03
350.8 1.34438e-03
350.9 1.34349e-03
351.0 1.34261e-03
351.1 1.34172e-03
351.2 1.34083e-03
351.3 1.33994e-03
351.4 1.33905e-03
351.5 1.33817e-03
351.6 1.33728e-03
351.7 1.33639e-03
351.8 1.33550e-03
351.9 1.33462e-03
352.0 1.33373e-03
352.1 1.33284e-03
352.2 1.33195e-03
352.3 1.33106e-03
352.4 1.33018e-03
352.5 1.32929e-03
352.6 1.32840e-03
352.7 1.32751e-03
352.8 1.32663e-03
352.9 1.32574e-03
353.0 1.32485e-03
353.1 1.32396e-03
353.2 1.32307e-03
353.3 1.32219e-03
353.4 1.32130e-03
353.5 1.32041e-03
353.6 1.31952e-03
353.7 1.31863e-03
353.8 1.31775e-03
353.9 1.31686e-03
354.0 1.31597e-03
354.1 1.31508e-03
354.2 1.31420e-03
354.3 1.31331e-03
354.4 1.31242e-03
354.5 1.31153e-03
354.6 1.31064e-03
354.7 1.30976e-03
354.8 1.30887e-03
354.9 1.30798e-03
355.0 1.30709e-03
355.1 1.30620e-03
355.2 1.30532e-03
355.3 1.30443e-03
355.4 1.30354e-03
355.5 1.30265e-03
355.6 1.30176e-03
355.7 1.30088e-03
355.8 1.29999e-03
355.9 1.29910e-03
356.0 1.29821e-03
356.1 1.29733e-03
356.2 1.29644e-03
356.3 1.29555e-03
356.4 1.29466e-03
356.5 1.29377e-03
356.6 1.29289e-03
356.7 1.29200e-03
356.8 1.29111e-03
356.9 1.29022e-03
357.0 1.28933e-03
357.1 1.28845e-03
357.2 1.28756e-03
357.3 1.28667e-03
357.4 1.28578e-03
357.5 1.28490e-03
357.6 1.28401e-03
357.7 1.28312e-03
357.8 1.28223e-03
357.9 1.28134e-03
358.0 1.28046e-03
358.1 1.27957e-03
358.2 1.27868e-03
358.3 1.27779e-03
358.4 1.27691e-03
358.5 1.27602e-03
358.6 1.27513e-03
358.7 1.27424e-03
358.8 1.27335e-03
358.9 1.27247e-03
359.0 1.27158e-03
359.1 1.27069e-03
359.2 1.26980e-03
359.3 1.26892e-03
359.4 1.26803e-03
359.5 1.26714e-03
359.6 1.26626e-03
359.7 1.26537e-03
359.8 1.26448e-03
359.9 1.26359e-03
360.0 1.26271e-03
360.1 1.26182e-03
360.2 1.26093e-03
360.3 1.26004e-03
360.4 1.25916e-03
360.5 1.25827e-03
360.6 1.25738e-03
360.7 1.25649e-03
360.8 1.25561e-03
360.9 1.25472e-03
361.0 1.25383e-03
361.1 1.25294e-03
361.2 1.25206e-03
361.3 1.25117e-03
361.4 1.25028e-03
361.5 1.24939e-03
361.6 1.24851e-03
361.7 1.24762e-03
361.8 1.24673e-03
361.9 1.24585e-03
362.0 1.24496e-03
362.1 1.24407e-03
362.2 1.24319e-03
362.3 1.24230e-03
362.4 1.24142e-03
362.5 1.24053e-03
362.6 1.23964e-03
362.7 1.23876e-03
362.8 1.23787e-03
362.9 1.23698e-03
363.0 1.23609e-03
363.1 1.23521e-03
363.2 1.23432e-03
363.3 1.23343e-03
363.4 1.23255e-03
363.5 1.23166e-03
363.6 1.23077e-03
363.7 1.22989e-03
363.8 1.22900e-03
363.9 1.22812e-03
364.0 1.22723e-03
364.1 1.22634e-03
364.2 1.22546e-03
364.3 1.22457e-03
364.4 1.22368e-03
364.5 1.22280e-03
364.6 1.22191e-03
364.7 1.22102e-03
364.8 1.22014e-03
364.9 1.21925e-03
365.0 1.21836e-03
365.1 1.21748e-03
365.2 1.21659e-03
365.3 1.21570e-03
365.4 1.21482e-03
365.5 1.21394e-03
365.6 1.21305e-03
365.7 1.21216e-03
365.8 1.21128e-03
365.9 1.21039e-03
366.0 1.20951e-03
366.1 1.20862e-03
366.2 1.20773e-03
366.3 1.20685e-03
366.4 1.20596e-03
366.5 1.20508e-03
366.6 1.20419e-03
366.7 1.20331e-03
366.8 1.20242e-03
366.9 1.20154e-03
367.0 1.20065e-03
367.1 1.19976e-03
367.2 1.19888e-03
367.3 1.19799e-03
367.4 1.19711e-03
367.5 1.19622e-03
367.6 1.19534e-03
367.7 1.19445e-03
367.8 1.19356e-03
367.9 1.19268e-03
368.0 1.19179e-03
368.1 1.19091e-03
368.2 1.19002e-03
368.3 1.18914e-03
368.4 1.18826e-03
368.5 1.18737e-03
368.6 1.18649e-03
368.7 1.18560e-03
368.8 1.18472e-03
368.9 1.18383e-03
369.0 1.18295e-03
369.1 1.18206e-03
369.2 1.18118e-03
369.3 1.18029e-03
369.4 1.17941e-03
369.5 1.17853e-03
369.6 1.17764e-03
369.7 1.17676e-03
369.8 1.17587e-03
369.9 1.17499e-03
370.0 1.17410e-03
370.1 1.17322e-03
370.2 1.17233e-03
370.3 1.17145e-03
370.4 1.17056e-03
370.5 1.16968e-03
370.6 1.16880e-03
370.7 1.16791e-03
370.8 1.16703e-03
370.9 1.16615e-03
371.0 1.16526e-03
371.1 1.16438e-03
371.2 1.16349e-03
371.3 1.16261e-03
371.4 1.16173e-03
371.5 1.16084e-03
371.6 1.15996e-03
371.7 1.15908e-03
371.8 1.15820e-03
371.9 1.15731e-03
372.0 1.15643e-03
372.1 1.15555e-03
372.2 1.15466e-03
372.3 1.15378e-03
372.4 1.15289e-03
372.5 1.15201e-03
372.6 1.15113e-03
372.7 1.15025e-03
372.8 1.14936e-03
372.9 1.14848e-03
373.0 1.14760e-03
373.1 1.14671e-03
373.2 1.14583e-03
373.3 1.14496e-03
373.4 1.14407e-03
373.5 1.14319e-03
373.6 1.14231e-03
373.7 1.14142e-03
373.8 1.14054e-03
373.9 1.13966e-03
374.0 1.13878e-03
374.1 1.13789e-03
374.2 1.13701e-03
374.3 1.13613e-03
374.4 1.13525e-03
374.5 1.13437e-03
374.6 1.13348e-03
374.7 1.13260e-03
374.8 1.13172e-03
374.9 1.13084e-03
375.0 1.12996e-03
375.1 1.12908e-03
375.2 1.12820e-03
375.3 1.12732e-03
375.4 1.12643e-03
375.5 1.12555e-03
375.6 1.12467e-03
375.7 1.12379e-03
375.8 1.12291e-03
375.9 1.12203e-03
376.0 1.12115e-03
376.1 1.12026e-03
376.2 1.11938e-03
376.3 1.11850e-03
376.4 1.11763e-03
376.5 1.11675e-03
376.6 1.11587e-03
376.7 1.11499e-03
376.8 1.11411e-03
376.9 1.11322e-03
377.0 1.11234e-03
377.1 1.11146e-03
377.2 1.11058e-03
377.3 1.10970e-03
377.4 1.10882e-03
377.5 1.10794e-03
377.6 1.10706e-03
377.7 1.10619e-03
377.8 1.10531e-03
377.9 1.10443e-03
378.0 1.10355e-03
378.1 1.10267e-03
378.2 1.10179e-03
378.3 1.10091e-03
378.4 1.10003e-03
378.5 1.09915e-03
378.6 1.09827e-03
378.7 1.09739e-03
378.8 1.09651e-03
378.9 1.09563e-03
379.0 1.09475e-03
379.1 1.09388e-03
379.2 1.09300e-03
379.3 1.09212e-03
379.4 1.09124e-03
379.5 1.09036e-03
379.6 1.08949e-03
379.7 1.08861e-03
379.8 1.08773e-03
379.9 1.08685e-03
380.0 1.08597e-03
380.1 1.08509e-03
380.2 1.08421e-03
380.3 1.08334e-03
380.4 1.08246e-03
380.5 1.08159e-03
380.6 1.08071e-03
380.7 1.07983e-03
380.8 1.07895e-03
380.9 1.07808e-03
381.0 1.07720e-03
381.1 1.07632e-03
381.2 1.07544e-03
381.3 1.07456e-03
381.4 1.07369e-03
381.5 1.07282e-03
381.6 1.07194e-03
381.7 1.07106e-03
381.8 1.07019e-03
381.9 1.06931e-03
382.0 1.06843e-03
382.1 1.06755e-03
382.2 1.06668e-03
382.3 1.06580e-03
382.4 1.06493e-03
382.5 1.06405e-03
382.6 1.06318e-03
382.7 1.06230e-03
382.8 1.06142e-03
382.9 1.06055e-03
383.0 1.05967e-03
383.1 1.05880e-03
383.2 1.05792e-03
383.3 1.05705e-03
383.4 1.05617e-03
383.5 1.05529e-03
383.6 1.05442e-03
383.7 1.05355e-03
383.8 1.05267e-03
383.9 1.05180e-03
384.0 1.05093e-03
384.1 1.05005e-03
384.2 1.04918e-03
384.3 1.04830e-03
384.4 1.04742e-03
384.5 1.04655e-03
384.6 1.04567e-03
384.7 1.04480e-03
384.8 1.04393e-03
384.9 1.04306e-03
385.0 1.04219e-03
385.1 1.04131e-03
385.2 1.04044e-03
385.3 1.03956e-03
385.4 1.03869e-03
385.5 1.03781e-03
385.6 1.03694e-03
385.7 1.03607e-03
385.8 1.03520e-03
385.9 1.03432e-03
386.0 1.03345e-03
386.1 1.03258e-03
386.2 1.03171e-03
386.3 1.03083e-03
386.4 1.02996e-03
386.5 1.02909e-03
386.6 1.02822e-03
386.7 1.02734e-03
386.8 1.02647e-03
386.9 1.02561e-03
387.0 1.02473e-03
387.1 1.02386e-03
387.2 1.02299e-03
387.3 1.02212e-03
387.4 1.02125e-03
387.5 1.02037e-03
387.6 1.01950e-03
387.7 1.01863e-03
387.8 1.01776e-03
387.9 1.01689e-03
388.0 1.01602e-03
388.1 1.01515e-03
388.2 1.01428e-03
388.3 1.01341e-03
388.4 1.01254e-03
388.5 1.01167e-03
388.6 1.01080e-03
388.7 1.00993e-03
388.8 1.00906e-03
388.9 1.00819e-03
389.0 1.00732e-03
389.1 1.00645e-03
389.2 1.00558e-03
389.3 1.00471e-03
389.4 1.00384e-03
389.5 1.00297e-03
389.6 1.00210e-03
389.7 1.00124e-03
389.8 1.00037e-03
389.9 9.99498e-04
390.0 9.98630e-04
390.1 9.97762e-04
390.2 9.96893e-04
390.3 9.96025e-04
390.4 9.95157e-04
390.5 9.94290e-04
390.6 9.93422e-04
390.7 9.92554e-04
390.8 9.91687e-04
390.9 9.90819e-04
391.0 9.89952e-04
391.1 9.89084e-04
391.2 9.88217e-04
391.3 9.87351e-04
391.4 9.86484e-04
391.5 9.85617e-04
391.6 9.84750e-04
391.7 9.83884e-04
391.8 9.83017e-04
391.9 9.82151e-04
392.0 9.81285e-04
392.1 9.80419e-04
392.2 9.79552e-04
392.3 9.78686e-04
392.4 9.77820e-04
392.5 9.76955e-04
392.6 9.76090e-04
392.7 9.75225e-04
392.8 9.74359e-04
392.9 9.73494e-04
393.0 9.72629e-04
393.1 9.71764e-04
393.2 9.70898e-04
393.3 9.70034e-04
393.4 9.69169e-04
393.5 9.68306e-04
393.6 9.67441e-04
393.7 9.66577e-04
393.8 9.65713e-04
393.9 9.64849e-04
394.0 9.63985e-04
394.1 9.63122e-04
394.2 9.62258e-04
394.3 9.61394e-04
394.4 9.60531e-04
394.5 9.59668e-04
394.6 9.58805e-04
394.7 9.57942e-04
394.8 9.57079e-04
394.9 9.56217e-04
395.0 9.55354e-04
395.1 9.54492e-04
395.2 9.53630e-04
395.3 9.52768e-04
395.4 9.51906e-04
395.5 9.51043e-04
395.6 9.50182e-04
395.7 9.49320e-04
395.8 9.48459e-04
395.9 9.47597e-04
396.0 9.46736e-04
396.1 9.45875e-04
396.2 9.45014e-04
396.3 9.44153e-04
396.4 9.43292e-04
396.5 9.42432e-04
396.6 9.41571e-04
396.7 9.40710e-04
396.8 9.39850e-04
396.9 9.38990e-04
397.0 9.38130e-04
397.1 9.37271e-04
397.2 9.36411e-04
397.3 9.35551e-04
397.4 9.34692e-04
397.5 9.33833e-04
397.6 9.32974e-04
397.7 9.32115e-04
397.8 9.31256e-04
397.9 9.30397e-04
398.0 9.29538e-04
398.1 9.28680e-04
398.2 9.27822e-04
398.3 9.26964e-04
398.4 9.26106e-04
398.5 9.25248e-04
398.6 9.24390e-04
398.7 9.23532e-04
398.8 9.22674e-04
398.9 9.21817e-04
399.0 9.20961e-04
399.1 9.20103e-04
399.2 9.19247e-04
399.3 9.18390e-04
399.4 9.17533e-04
399.5 9.16677e-04
399.6 9.15820e-04
399.7 9.14964e-04
399.8 9.14108e-04
399.9 9.13252e-04
400.0 9.12397e-04
400.1 9.11541e-04
400.2 9.10686e-04
400.3 9.09830e-04
400.4 9.08975e-04
400.5 9.08120e-04
400.6 9.07265e-04
400.7 9.06411e-04
400.8 9.05556e-04
400.9 9.04702e-04
401.0 9.03847e-04
401.1 9.02994e-04
401.2 9.02140e-04
401.3 9.01287e-04
401.4 9.00433e-04
401.5 8.99579e-04
401.6 8.98726e-04
401.7 8.97873e-04
401.8 8.97019e-04
401.9 8.96167e-04
402.0 8.95313e-04
402.1 8.94461e-04
402.2 8.93609e-04
402.3 8.92757e-04
402.4 8.91904e-04
402.5 8.91053e-04
402.6 8.90200e-04
402.7 8.89349e-04
402.8 8.88497e-04
402.9 8.87647e-04
403.0 8.86796e-04
403.1 8.85944e-04
403.2 8.85093e-04
403.3 8.84243e-04
403.4 8.83392e-04
403.5 8.82541e-04
403.6 8.81691e-04
403.7 8.80841e-04
403.8 8.79990e-04
403.9 8.79141e-04
404.0 8.78291e-04
404.1 8.77442e-04
404.2 8.76592e-04
404.3 8.75743e-04
404.4 8.74894e-04
404.5 8.74045e-04
404.6 8.73197e-04
404.7 8.72348e-04
404.8 8.71499e-04
404.9 8.70651e-04
405.0 8.69803e-04
405.1 8.68955e-04
405.2 8.68108e-04
405.3 8.67260e-04
405.4 8.66413e-04
405.5 8.65566e-04
405.6 8.64719e-04
405.7 8.63872e-04
405.8 8.63025e-04
405.9 8.62178e-04
406.0 8.61333e-04
406.1 8.60486e-04
406.2 8.59640e-04
406.3 8.58794e-04
406.4 8.57949e-04
406.5 8.57103e-04
406.6 8.56257e-04
406.7 8.55412e-04
406.8 8.54567e-04
406.9 8.53722e-04
407.0 8.52877e-04
407.1 8.52033e-04
407.2 8.51189e-04
407.3 8.50345e-04
407.4 8.49500e-04
407.5 8.48656e-04
407.6 8.47812e-04
407.7 8.46969e-04
407.8 8.46126e-04
407.9 8.45283e-04
408.0 8.44440e-04
408.1 8.43597e-04
408.2 8.42753e-04
408.3 8.41912e-04
408.4 8.41069e-04
408.5 8.40227e-04
408.6 8.39384e-04
408.7 8.38542e-04
408.8 8.37700e-04
408.9 8.36859e-04
409.0 8.36018e-04
409.1 8.35176e-04
409.2 8.34335e-04
409.3 8.33495e-04
409.4 8.32654e-04
409.5 8.31814e-04
409.6 8.30973e-04
409.7 8.30133e-04
409.8 8.29293e-04
409.9 8.28453e-04
410.0 8.27614e-04
410.1 8.26775e-04
410.2 8.25935e-04
410.3 8.25096e-04
410.4 8.24257e-04
410.5 8.23419e-04
410.6 8.22581e-04
410.7 8.21743e-04
410.8 8.20904e-04
410.9 8.20066e-04
411.0 8.19228e-04
411.1 8.18391e-04
411.2 8.17554e-04
411.3 8.16716e-04
411.4 8.15880e-04
411.5 8.15043e-04
411.6 8.14206e-04
411.7 8.13370e-04
411.8 8.12533e-04
411.9 8.11698e-04
412.0 8.10862e-04
412.1 8.10026e-04
412.2 8.09190e-04
412.3 8.08356e-04
412.4 8.07521e-04
412.5 8.06686e-04
412.6 8.05851e-04
412.7 8.05016e-04
412.8 8.04182e-04
412.9 8.03348e-04
413.0 8.02514e-04
413.1 8.01680e-04
413.2 8.00846e-04
413.3 8.00013e-04
413.4 7.99180e-04
413.5 7.98347e-04
413.6 7.97514e-04
413.7 7.96682e-04
413.8 7.95850e-04
413.9 7.95017e-04
414.0 7.94185e-04
414.1 7.93353e-04
414.2 7.92522e-04
414.3 7.91690e-04
414.4 7.90859e-04
414.5 7.90028e-04
414.6 7.89197e-04
414.7 7.88366e-04
414.8 7.87535e-04
414.9 7.86706e-04
415.0 7.85876e-04
415.1 7.85046e-04
415.2 7.84216e-04
415.3 7.83386e-04
415.4 7.82558e-04
415.5 7.81728e-04
415.6 7.80899e-04
415.7 7.80071e-04
415.8 7.79242e-04
415.9 7.78414e-04
416.0 7.77586e-04
416.1 7.76758e-04
416.2 7.75931e-04
416.3 7.75104e-04
416.4 7.74276e-04
416.5 7.73448e-04
416.6 7.72622e-04
416.7 7.71795e-04
416.8 7.70969e-04
416.9 7.70143e-04
417.0 7.69317e-04
417.1 7.68491e-04
417.2 7.67666e-04
417.3 7.66840e-04
417.4 7.66015e-04
417.5 7.65190e-04
417.6 7.64365e-04
417.7 7.63541e-04
417.8 7.62716e-04
417.9 7.61892e-04
418.0 7.61068e-04
418.1 7.60245e-04
418.2 7.59421e-04
418.3 7.58598e-04
418.4 7.57774e-04
418.5 7.56952e-04
418.6 7.56129e-04
418.7 7.55307e-04
418.8 7.54485e-04
418.9 7.53662e-04
419.0 7.52841e-04
419.1 7.52020e-04
419.2 7.51198e-04
419.3 7.50377e-04
419.4 7.49556e-04
419.5 7.48735e-04
419.6 7.47915e-04
419.7 7.47095e-04
419.8 7.46274e-04
419.9 7.45455e-04
420.0 7.44635e-04
420.1 7.43815e-04
420.2 7.42996e-04
420.3 7.42177e-04
420.4 7.41358e-04
420.5 7.40540e-04
420.6 7.39722e-04
420.7 7.38904e-04
420.8 7.38086e-04
420.9 7.37268e-04
421.0 7.36451e-04
421.1 7.35634e-04
421.2 7.34817e-04
421.3 7.34000e-04
421.4 7.33183e-04
421.5 7.32367e-04
421.6 7.31551e-04
421.7 7.30735e-04
421.8 7.29919e-04
421.9 7.29104e-04
422.0 7.28289e-04
422.1 7.27474e-04
422.2 7.26659e-04
422.3 7.25844e-04
422.4 7.25030e-04
422.5 7.24216e-04
422.6 7.23402e-04
422.7 7.22589e-04
422.8 7.21775e-04
422.9 7.20962e-04
423.0 7.20148e-04
423.1 7.19336e-04
423.2 7.18523e-04
423.3 7.17711e-04
423.4 7.16899e-04
423.5 7.16087e-04
423.6 7.15276e-04
423.7 7.14464e-04
423.8 7.13653e-04
423.9 7.12842e-04
424.0 7.12031e-04
424.1 7.11221e-04
424.2 7.10411e-04
424.3 7.09601e-04
424.4 7.08791e-04
424.5 7.07981e-04
424.6 7.07173e-04
424.7 7.06364e-04
424.8 7.05554e-04
424.9 7.04746e-04
425.0 7.03937e-04
425.1 7.03129e-04
425.2 7.02322e-04
425.3 7.01514e-04
425.4 7.00706e-04
425.5 6.99899e-04
425.6 6.99092e-04
425.7 6.98285e-04
425.8 6.97479e-04
425.9 6.96673e-04
426.0 6.95867e-04
426.1 6.95061e-04
426.2 6.94256e-04
426.3 6.93450e-04
426.4 6.92645e-04
426.5 6.91840e-04
426.6 6.91036e-04
426.7 6.90231e-04
426.8 6.89427e-04
426.9 6.88623e-04
427.0 6.87820e-04
427.1 6.87017e-04
427.2 6.86214e-04
427.3 6.85410e-04
427.4 6.84608e-04
427.5 6.83806e-04
427.6 6.83004e-04
427.7 6.82202e-04
427.8 6.81400e-04
427.9 6.80598e-04
428.0 6.79797e-04
428.1 6.78996e-04
428.2 6.78196e-04
428.3 6.77396e-04
428.4 6.76595e-04
428.5 6.75795e-04
428.6 6.74996e-04
428.7 6.74196e-04
428.8 6.73398e-04
428.9 6.72599e-04
429.0 6.71800e-04
429.1 6.71001e-04
429.2 6.70203e-04
429.3 6.69406e-04
429.4 6.68608e-04
429.5 6.67810e-04
429.6 6.67013e-04
429.7 6.66217e-04
429.8 6.65420e-04
429.9 6.64623e-04
430.0 6.63827e-04
430.1 6.63032e-04
430.2 6.62236e-04
430.3 6.61440e-04
430.4 6.60645e-04
430.5 6.59851e-04
430.6 6.59056e-04
430.7 6.58262e-04
430.8 6.57468e-04
430.9 6.56674e-04
431.0 6.55880e-04
431.1 6.55087e-04
431.2 6.54294e-04
431.3 6.53501e-04
431.4 6.52709e-04
431.5 6.51916e-04
431.6 6.51124e-04
431.7 6.50333e-04
431.8 6.49541e-04
431.9 6.48750e-04
432.0 6.47959e-04
432.1 6.47168e-04
432.2 6.46378e-04
432.3 6.45588e-04
432.4 6.44799e-04
432.5 6.44008e-04
432.6 6.43219e-04
432.7 6.42430e-04
432.8 6.41642e-04
432.9 6.40853e-04
433.0 6.40065e-04
433.1 6.39277e-04
433.2 6.38489e-04
433.3 6.37701e-04
433.4 6.36915e-04
433.5 6.36128e-04
433.6 6.35341e-04
433.7 6.34554e-04
433.8 6.33769e-04
433.9 6.32983e-04
434.0 6.32197e-04
434.1 6.31412e-04
434.2 6.30627e-04
434.3 6.29842e-04
434.4 6.29057e-04
434.5 6.28273e-04
434.6 6.27489e-04
434.7 6.26706e-04
434.8 6.25922e-04
434.9 6.25139e-04
435.0 6.24356e-04
435.1 6.23573e-04
435.2 6.22791e-04
435.3 6.22009e-04
435.4 6.21227e-04
435.5 6.20446e-04
435.6 6.19664e-04
435.7 6.18884e-04
435.8 6.18103e-04
435.9 6.17322e-04
436.0 6.16542e-04
436.1 6.15762e-04
436.2 6.14983e-04
436.3 6.14204e-04
436.4 6.13425e-04
436.5 6.12646e-04
436.6 6.11867e-04
436.7 6.11089e-04
436.8 6.10311e-04
436.9 6.09534e-04
437.0 6.08757e-04
437.1 6.07979e-04
437.2 6.07203e-04
437.3 6.06426e-04
437.4 6.05650e-04
437.5 6.04874e-04
437.6 6.04099e-04
437.7 6.03323e-04
437.8 6.02548e-04
437.9 6.01774e-04
438.0 6.00999e-04
438.1 6.00224e-04
438.2 5.99451e-04
438.3 5.98677e-04
438.4 5.97904e-04
438.5 5.97131e-04
438.6 5.96358e-04
438.7 5.95586e-04
438.8 5.94813e-04
438.9 5.94042e-04
439.0 5.93270e-04
439.1 5.92499e-04
439.2 5.91728e-04
439.3 5.90957e-04
439.4 5.90187e-04
439.5 5.89416e-04
439.6 5.88646e-04
439.7 5.87877e-04
439.8 5.87108e-04
439.9 5.86339e-04
440.0 5.85570e-04
440.1 5.84801e-04
440.2 5.84033e-04
440.3 5.83266e-04
440.4 5.82498e-04
440.5 5.81731e-04
440.6 5.80964e-04
440.7 5.80197e-04
440.8 5.79431e-04
440.9 5.78665e-04
441.0 5.77899e-04
441.1 5.77134e-04
441.2 5.76369e-04
441.3 5.75604e-04
441.4 5.74839e-04
441.5 5.74075e-04
441.6 5.73311e-04
441.7 5.72547e-04
441.8 5.71784e-04
441.9 5.71021e-04
442.0 5.70258e-04
442.1 5.69496e-04
442.2 5.68734e-04
442.3 5.67972e-04
442.4 5.67211e-04
442.5 5.66450e-04
442.6 5.65689e-04
442.7 5.64929e-04
442.8 5.64168e-04
442.9 5.63408e-04
443.0 5.62649e-04
443.1 5.61890e-04
443.2 5.61130e-04
443.3 5.60372e-04
443.4 5.59613e-04
443.5 5.58855e-04
443.6 5.58097e-04
443.7 5.57340e-04
443.8 5.56583e-04
443.9 5.55826e-04
444.0 5.55069e-04
444.1 5.54313e-04
444.2 5.53557e-04
444.3 5.52801e-04
444.4 5.52046e-04
444.5 5.51291e-04
444.6 5.50536e-04
444.7 5.49782e-04
444.8 5.49028e-04
444.9 5.48274e-04
445.0 5.47521e-04
445.1 5.46768e-04
445.2 5.46015e-04
445.3 5.45262e-04
445.4 5.44510e-04
445.5 5.43758e-04
445.6 5.43007e-04
445.7 5.42256e-04
445.8 5.41505e-04
445.9 5.40754e-04
446.0 5.40004e-04
446.1 5.39254e-04
446.2 5.38505e-04
446.3 5.37755e-04
446.4 5.37006e-04
446.5 5.36257e-04
446.6 5.35509e-04
446.7 5.34761e-04
446.8 5.34013e-04
446.9 5.33265e-04
447.0 5.32519e-04
447.1 5.31772e-04
447.2 5.31026e-04
447.3 5.30280e-04
447.4 5.29534e-04
447.5 5.28788e-04
447.6 5.28043e-04
447.7 5.27298e-04
447.8 5.26554e-04
447.9 5.25809e-04
448.0 5.25066e-04
448.1 5.24323e-04
448.2 5.23579e-04
448.3 5.22836e-04
448.4 5.22094e-04
448.5 5.21352e-04
448.6 5.20609e-04
448.7 5.19868e-04
448.8 5.19126e-04
448.9 5.18386e-04
449.0 5.17645e-04
449.1 5.16905e-04
449.2 5.16166e-04
449.3 5.15425e-04
449.4 5.14686e-04
449.5 5.13948e-04
449.6 5.13209e-04
449.7 5.12471e-04
449.8 5.11733e-04
449.9 5.10995e-04
450.0 5.10258e-04
450.1 5.09522e-04
450.2 5.08785e-04
450.3 5.08049e-04
450.4 5.07313e-04
450.5 5.06578e-04
450.6 5.05843e-04
450.7 5.05107e-04
450.8 5.04373e-04
450.9 5.03639e-04
451.0 5.02905e-04
451.1 5.02171e-04
451.2 5.01438e-04
451.3 5.00706e-04
451.4 4.99973e-04
451.5 4.99240e-04
451.6 4.98509e-04
451.7 4.97778e-04
451.8 4.97047e-04
451.9 4.96316e-04
452.0 4.95585e-04
452.1 4.94856e-04
452.2 4.94125e-04
452.3 4.93396e-04
452.4 4.92667e-04
452.5 4.91938e-04
452.6 4.91210e-04
452.7 4.90482e-04
452.8 4.89755e-04
452.9 4.89027e-04
453.0 4.88301e-04
453.1 4.87574e-04
453.2 4.86848e-04
453.3 4.86122e-04
453.4 4.85396e-04
453.5 4.84671e-04
453.6 4.83945e-04
453.7 4.83221e-04
453.8 4.82497e-04
453.9 4.81774e-04
454.0 4.81050e-04
454.1 4.80326e-04
454.2 4.79604e-04
454.3 4.78882e-04
454.4 4.78160e-04
454.5 4.77438e-04
454.6 4.76717e-04
454.7 4.75996e-04
454.8 4.75275e-04
454.9 4.74555e-04
455.0 4.73835e-04
455.1 4.73115e-04
455.2 4.72396e-04
455.3 4.71678e-04
455.4 4.70959e-04
455.5 4.70241e-04
455.6 4.69523e-04
455.7 4.68805e-04
455.8 4.68088e-04
455.9 4.67372e-04
456.0 4.66656e-04
456.1 4.65940e-04
456.2 4.65224e-04
456.3 4.64509e-04
456.4 4.63794e-04
456.5 4.63079e-04
456.6 4.62365e-04
456.7 4.61651e-04
456.8 4.60938e-04
456.9 4.60225e-04
457.0 4.59512e-04
457.1 4.58800e-04
457.2 4.58088e-04
457.3 4.57376e-04
457.4 4.56665e-04
457.5 4.55954e-04
457.6 4.55244e-04
457.7 4.54533e-04
457.8 4.53823e-04
457.9 4.53114e-04
458.0 4.52405e-04
458.1 4.51696e-04
458.2 4.50988e-04
458.3 4.50280e-04
458.4 4.49572e-04
458.5 4.48866e-04
458.6 4.48158e-04
458.7 4.47452e-04
458.8 4.46746e-04
458.9 4.46040e-04
459.0 4.45334e-04
459.1 4.44630e-04
459.2 4.43925e-04
459.3 4.43221e-04
459.4 4.42517e-04
459.5 4.41814e-04
459.6 4.41110e-04
459.7 4.40407e-04
459.8 4.39705e-04
459.9 4.39003e-04
460.0 4.38302e-04
460.1 4.37601e-04
460.2 4.36900e-04
460.3 4.36199e-04
460.4 4.35499e-04
460.5 4.34799e-04
460.6 4.34100e-04
460.7 4.33402e-04
460.8 4.32703e-04
460.9 4.32005e-04
461.0 4.31306e-04
461.1 4.30609e-04
461.2 4.29912e-04
461.3 4.29215e-04
461.4 4.28519e-04
461.5 4.27823e-04
461.6 4.27128e-04
461.7 4.26433e-04
461.8 4.25738e-04
461.9 4.25044e-04
462.0 4.24350e-04
462.1 4.23656e-04
462.2 4.22963e-04
462.3 4.22270e-04
462.4 4.21577e-04
462.5 4.20886e-04
462.6 4.20194e-04
462.7 4.19502e-04
462.8 4.18812e-04
462.9 4.18122e-04
463.0 4.17432e-04
463.1 4.16741e-04
463.2 4.16052e-04
463.3 4.15364e-04
463.4 4.14675e-04
463.5 4.13986e-04
463.6 4.13299e-04
463.7 4.12612e-04
463.8 4.11925e-04
463.9 4.11238e-04
464.0 4.10551e-04
464.1 4.09866e-04
464.2 4.09181e-04
464.3 4.08496e-04
464.4 4.07811e-04
464.5 4.07127e-04
464.6 4.06443e-04
464.7 4.05760e-04
464.8 4.05076e-04
464.9 4.04394e-04
465.0 4.03712e-04
465.1 4.03030e-04
465.2 4.02349e-04
465.3 4.01668e-04
465.4 4.00987e-04
465.5 4.00307e-04
465.6 3.99627e-04
465.7 3.98948e-04
465.8 3.98269e-04
465.9 3.97591e-04
466.0 3.96912e-04
466.1 3.96235e-04
466.2 3.95557e-04
466.3 3.94880e-04
466.4 3.94204e-04
466.5 3.93528e-04
466.6 3.92852e-04
466.7 3.92177e-04
466.8 3.91502e-04
466.9 3.90827e-04
467.0 3.90153e-04
467.1 3.89479e-04
467.2 3.88806e-04
467.3 3.88133e-04
467.4 3.87460e-04
467.5 3.86788e-04
467.6 3.86117e-04
467.7 3.85446e-04
467.8 3.84775e-04
467.9 3.84104e-04
468.0 3.83434e-04
468.1 3.82765e-04
468.2 3.82096e-04
468.3 3.81427e-04
468.4 3.80758e-04
468.5 3.80090e-04
468.6 3.79423e-04
468.7 3.78756e-04
468.8 3.78089e-04
468.9 3.77423e-04
469.0 3.76757e-04
469.1 3.76092e-04
469.2 3.75427e-04
469.3 3.74762e-04
469.4 3.74098e-04
469.5 3.73434e-04
469.6 3.72771e-04
469.7 3.72108e-04
469.8 3.71445e-04
469.9 3.70783e-04
470.0 3.70121e-04
470.1 3.69460e-04
470.2 3.68799e-04
470.3 3.68139e-04
470.4 3.67479e-04
470.5 3.66819e-04
470.6 3.66161e-04
470.7 3.65501e-04
470.8 3.64844e-04
470.9 3.64185e-04
471.0 3.63528e-04
471.1 3.62871e-04
471.2 3.62215e-04
471.3 3.61558e-04
471.4 3.60903e-04
471.5 3.60247e-04
471.6 3.59593e-04
471.7 3.58939e-04
471.8 3.58284e-04
471.9 3.57631e-04
472.0 3.56977e-04
472.1 3.56325e-04
472.2 3.55672e-04
472.3 3.55021e-04
472.4 3.54370e-04
472.5 3.53718e-04
472.6 3.53068e-04
472.7 3.52417e-04
472.8 3.51768e-04
472.9 3.51119e-04
473.0 3.50469e-04
473.1 3.49821e-04
473.2 3.49173e-04
473.3 3.48525e-04
473.4 3.47879e-04
473.5 3.47232e-04
473.6 3.46585e-04
473.7 3.45940e-04
473.8 3.45295e-04
473.9 3.44650e-04
474.0 3.44005e-04
474.1 3.43361e-04
474.2 3.42718e-04
474.3 3.42075e-04
474.4 3.41432e-04
474.5 3.40789e-04
474.6 3.40147e-04
474.7 3.39506e-04
474.8 3.38865e-04
474.9 3.38224e-04
475.0 3.37585e-04
475.1 3.36945e-04
475.2 3.36306e-04
475.3 3.35667e-04
475.4 3.35029e-04
475.5 3.34391e-04
475.6 3.33754e-04
475.7 3.33117e-04
475.8 3.32481e-04
475.9 3.31845e-04
476.0 3.31209e-04
476.1 3.30574e-04
476.2 3.29939e-04
476.3 3.29304e-04
476.4 3.28671e-04
476.5 3.28038e-04
476.6 3.27405e-04
476.7 3.26773e-04
476.8 3.26141e-04
476.9 3.25509e-04
477.0 3.24878e-04
477.1 3.24247e-04
477.2 3.23617e-04
477.3 3.22987e-04
477.4 3.22358e-04
477.5 3.21729e-04
477.6 3.21101e-04
477.7 3.20473e-04
477.8 3.19845e-04
477.9 3.19219e-04
478.0 3.18592e-04
478.1 3.17966e-04
478.2 3.17340e-04
478.3 3.16715e-04
478.4 3.16091e-04
478.5 3.15466e-04
478.6 3.14842e-04
478.7 3.14219e-04
478.8 3.13597e-04
478.9 3.12974e-04
479.0 3.12352e-04
479.1 3.11731e-04
479.2 3.11110e-04
479.3 3.10489e-04
479.4 3.09869e-04
479.5 3.09250e-04
479.6 3.08630e-04
479.7 3.08012e-04
479.8 3.07394e-04
479.9 3.06776e-04
480.0 3.06159e-04
480.1 3.05542e-04
480.2 3.04926e-04
480.3 3.04310e-04
480.4 3.03694e-04
480.5 3.03080e-04
480.6 3.02465e-04
480.7 3.01851e-04
480.8 3.01237e-04
480.9 3.00624e-04
481.0 3.00012e-04
481.1 2.99399e-04
481.2 2.98788e-04
481.3 2.98176e-04
481.4 2.97566e-04
481.5 2.96955e-04
481.6 2.96346e-04
481.7 2.95736e-04
481.8 2.95128e-04
481.9 2.94520e-04
482.0 2.93912e-04
482.1 2.93305e-04
482.2 2.92697e-04
482.3 2.92091e-04
482.4 2.91485e-04
482.5 2.90880e-04
482.6 2.90275e-04
482.7 2.89670e-04
482.8 2.89066e-04
482.9 2.88462e-04
483.0 2.87859e-04
483.1 2.87257e-04
483.2 2.86654e-04
483.3 2.86053e-04
483.4 2.85452e-04
483.5 2.84851e-04
483.6 2.84251e-04
483.7 2.83651e-04
483.8 2.83052e-04
483.9 2.82453e-04
484.0 2.81855e-04
484.1 2.81257e-04
484.2 2.80660e-04
484.3 2.80062e-04
484.4 2.79466e-04
484.5 2.78871e-04
484.6 2.78275e-04
484.7 2.77681e-04
484.8 2.77086e-04
484.9 2.76492e-04
485.0 2.75899e-04
485.1 2.75306e-04
485.2 2.74714e-04
485.3 2.74122e-04
485.4 2.73530e-04
485.5 2.72940e-04
485.6 2.72349e-04
485.7 2.71759e-04
485.8 2.71169e-04
485.9 2.70581e-04
486.0 2.69992e-04
486.1 2.69405e-04
486.2 2.68817e-04
486.3 2.68230e-04
486.4 2.67643e-04
486.5 2.67058e-04
486.6 2.66472e-04
486.7 2.65887e-04
486.8 2.65303e-04
486.9 2.64718e-04
487.0 2.64135e-04
487.1 2.63552e-04
487.2 2.62969e-04
487.3 2.62387e-04
487.4 2.61806e-04
487.5 2.61225e-04
487.6 2.60644e-04
487.7 2.60065e-04
487.8 2.59485e-04
487.9 2.58906e-04
488.0 2.58327e-04
488.1 2.57749e-04
488.2 2.57172e-04
488.3 2.56595e-04
488.4 2.56018e-04
488.5 2.55442e-04
488.6 2.54867e-04
488.7 2.54292e-04
488.8 2.53718e-04
488.9 2.53143e-04
489.0 2.52570e-04
489.1 2.51998e-04
489.2 2.51425e-04
489.3 2.50853e-04
489.4 2.50282e-04
489.5 2.49711e-04
489.6 2.49141e-04
489.7 2.48571e-04
489.8 2.48001e-04
489.9 2.47433e-04
490.0 2.46864e-04
490.1 2.46297e-04
490.2 2.45729e-04
490.3 2.45162e-04
490.4 2.44596e-04
490.5 2.44030e-04
490.6 2.43465e-04
490.7 2.42900e-04
490.8 2.42337e-04
490.9 2.41772e-04
491.0 2.41210e-04
491.1 2.40647e-04
491.2 2.40085e-04
491.3 2.39523e-04
491.4 2.38962e-04
491.5 2.38401e-04
491.6 2.37841e-04
491.7 2.37282e-04
491.8 2.36723e-04
491.9 2.36165e-04
492.0 2.35607e-04
492.1 2.35049e-04
492.2 2.34493e-04
492.3 2.33936e-04
492.4 2.33380e-04
492.5 2.32825e-04
492.6 2.32270e-04
492.7 2.31716e-04
492.8 2.31162e-04
492.9 2.30609e-04
493.0 2.30056e-04
493.1 2.29504e-04
493.2 2.28952e-04
493.3 2.28401e-04
493.4 2.27851e-04
493.5 2.27300e-04
493.6 2.26751e-04
493.7 2.26202e-04
493.8 2.25654e-04
493.9 2.25105e-04
494.0 2.24558e-04
494.1 2.24011e-04
494.2 2.23465e-04
494.3 2.22919e-04
494.4 2.22374e-04
494.5 2.21829e-04
494.6 2.21286e-04
494.7 2.20741e-04
494.8 2.20198e-04
494.9 2.19655e-04
495.0 2.19113e-04
495.1 2.18572e-04
495.2 2.18031e-04
495.3 2.17491e-04
495.4 2.16951e-04
495.5 2.16411e-04
495.6 2.15873e-04
495.7 2.15334e-04
495.8 2.14796e-04
495.9 2.14259e-04
496.0 2.13723e-04
496.1 2.13187e-04
496.2 2.12652e-04
496.3 2.12117e-04
496.4 2.11582e-04
496.5 2.11048e-04
496.6 2.10514e-04
496.7 2.09981e-04
496.8 2.09449e-04
496.9 2.08918e-04
497.0 2.08387e-04
497.1 2.07856e-04
497.2 2.07326e-04
497.3 2.06796e-04
497.4 2.06267e-04
497.5 2.05739e-04
497.6 2.05211e-04
497.7 2.04683e-04
497.8 2.04157e-04
497.9 2.03630e-04
498.0 2.03104e-04
498.1 2.02579e-04
498.2 2.02055e-04
498.3 2.01531e-04
498.4 2.01007e-04
498.5 2.00485e-04
498.6 1.99962e-04
498.7 1.99440e-04
498.8 1.98919e-04
498.9 1.98398e-04
499.0 1.97878e-04
499.1 1.97358e-04
499.2 1.96839e-04
499.3 1.96321e-04
499.4 1.95802e-04
499.5 1.95285e-04
499.6 1.94768e-04
499.7 1.94252e-04
499.8 1.93736e-04
499.9 1.93222e-04
500.0 1.92707e-04
500.1 1.92193e-04
500.2 1.91679e-04
500.3 1.91167e-04
500.4 1.90655e-04
500.5 1.90142e-04
500.6 1.89631e-04
500.7 1.89120e-04
500.8 1.88611e-04
500.9 1.88101e-04
501.0 1.87592e-04
501.1 1.87084e-04
501.2 1.86576e-04
501.3 1.86068e-04
501.4 1.85562e-04
501.5 1.85056e-04
501.6 1.84550e-04
501.7 1.84045e-04
501.8 1.83541e-04
501.9 1.83038e-04
502.0 1.82535e-04
502.1 1.82031e-04
502.2 1.81529e-04
502.3 1.81028e-04
502.4 1.80527e-04
502.5 1.80027e-04
502.6 1.79526e-04
502.7 1.79027e-04
502.8 1.78529e-04
502.9 1.78031e-04
503.0 1.77534e-04
503.1 1.77037e-04
503.2 1.76540e-04
503.3 1.76044e-04
503.4 1.75549e-04
503.5 1.75055e-04
503.6 1.74560e-04
503.7 1.74067e-04
503.8 1.73574e-04
503.9 1.73082e-04
504.0 1.72590e-04
504.1 1.72099e-04
504.2 1.71608e-04
504.3 1.71118e-04
504.4 1.70629e-04
504.5 1.70141e-04
504.6 1.69653e-04
504.7 1.69165e-04
504.8 1.68678e-04
504.9 1.68191e-04
505.0 1.67705e-04
505.1 1.67220e-04
505.2 1.66735e-04
505.3 1.66251e-04
505.4 1.65768e-04
505.5 1.65285e-04
505.6 1.64802e-04
505.7 1.64320e-04
505.8 1.63840e-04
505.9 1.63359e-04
506.0 1.62879e-04
506.1 1.62399e-04
506.2 1.61920e-04
506.3 1.61443e-04
506.4 1.60965e-04
506.5 1.60488e-04
506.6 1.60012e-04
506.7 1.59535e-04
506.8 1.59060e-04
506.9 1.58586e-04
507.0 1.58111e-04
507.1 1.57639e-04
507.2 1.57165e-04
507.3 1.56693e-04
507.4 1.56222e-04
507.5 1.55750e-04
507.6 1.55280e-04
507.7 1.54810e-04
507.8 1.54341e-04
507.9 1.53872e-04
508.0 1.53405e-04
508.1 1.52937e-04
508.2 1.52470e-04
508.3 1.52003e-04
508.4 1.51538e-04
508.5 1.51073e-04
508.6 1.50609e-04
508.7 1.50145e-04
508.8 1.49681e-04
508.9 1.49219e-04
509.0 1.48757e-04
509.1 1.48296e-04
509.2 1.47835e-04
509.3 1.47374e-04
509.4 1.46915e-04
509.5 1.46456e-04
509.6 1.45998e-04
509.7 1.45540e-04
509.8 1.45083e-04
509.9 1.44627e-04
510.0 1.44171e-04
510.1 1.43715e-04
510.2 1.43260e-04
510.3 1.42807e-04
510.4 1.42353e-04
510.5 1.41900e-04
510.6 1.41448e-04
510.7 1.40996e-04
510.8 1.40545e-04
510.9 1.40095e-04
511.0 1.39645e-04
511.1 1.39196e-04
511.2 1.38747e-04
511.3 1.38299e-04
511.4 1.37852e-04
511.5 1.37405e-04
511.6 1.36959e-04
511.7 1.36514e-04
511.8 1.36069e-04
511.9 1.35625e-04
512.0 1.35181e-04
512.1 1.34738e-04
512.2 1.34296e-04
512.3 1.33854e-04
512.4 1.33413e-04
512.5 1.32972e-04
512.6 1.32533e-04
512.7 1.32094e-04
512.8 1.31655e-04
512.9 1.31217e-04
513.0 1.30780e-04
513.1 1.30343e-04
513.2 1.29907e-04
513.3 1.29472e-04
513.4 1.29037e-04
513.5 1.28603e-04
513.6 1.28169e-04
513.7 1.27736e-04
513.8 1.27304e-04
513.9 1.26872e-04
514.0 1.26441e-04
514.1 1.26010e-04
514.2 1.25581e-04
514.3 1.25152e-04
514.4 1.24723e-04
514.5 1.24296e-04
514.6 1.23868e-04
514.7 1.23441e-04
514.8 1.23016e-04
514.9 1.22590e-04
515.0 1.22165e-04
515.1 1.21741e-04
515.2 1.21318e-04
515.3 1.20895e-04
515.4 1.20473e-04
515.5 1.20052e-04
515.6 1.19630e-04
515.7 1.19210e-04
515.8 1.18791e-04
515.9 1.18372e-04
516.0 1.17953e-04
516.1 1.17536e-04
516.2 1.17119e-04
516.3 1.16703e-04
516.4 1.16287e-04
516.5 1.15872e-04
516.6 1.15458e-04
516.7 1.15043e-04
516.8 1.14630e-04
516.9 1.14218e-04
517.0 1.13806e-04
517.1 1.13395e-04
517.2 1.12985e-04
517.3 1.12574e-04
517.4 1.12165e-04
517.5 1.11757e-04
517.6 1.11349e-04
517.7 1.10941e-04
517.8 1.10534e-04
517.9 1.10129e-04
518.0 1.09724e-04
518.1 1.09318e-04
518.2 1.08914e-04
518.3 1.08511e-04
518.4 1.08108e-04
518.5 1.07706e-04
518.6 1.07305e-04
518.7 1.06904e-04
518.8 1.06503e-04
518.9 1.06104e-04
519.0 1.05705e-04
519.1 1.05307e-04
519.2 1.04910e-04
519.3 1.04513e-04
519.4 1.04117e-04
519.5 1.03721e-04
519.6 1.03326e-04
519.7 1.02932e-04
519.8 1.02539e-04
519.9 1.02146e-04
520.0 1.01754e-04
520.1 1.01362e-04
520.2 1.00971e-04
520.3 1.00581e-04
520.4 1.00192e-04
520.5 9.98027e-05
520.6 9.94145e-05
520.7 9.90270e-05
520.8 9.86401e-05
520.9 9.82539e-05
521.0 9.78683e-05
521.1 9.74834e-05
521.2 9.70993e-05
521.3 9.67157e-05
521.4 9.63329e-05
521.5 9.59508e-05
521.6 9.55692e-05
521.7 9.51884e-05
521.8 9.48081e-05
521.9 9.44287e-05
522.0 9.40499e-05
522.1 9.36717e-05
522.2 9.32942e-05
522.3 9.29174e-05
522.4 9.25412e-05
522.5 9.21658e-05
522.6 9.17910e-05
522.7 9.14169e-05
522.8 9.10435e-05
522.9 9.06707e-05
523.0 9.02986e-05
523.1 8.99272e-05
523.2 8.95565e-05
523.3 8.91865e-05
523.4 8.88171e-05
523.5 8.84485e-05
523.6 8.80804e-05
523.7 8.77131e-05
523.8 8.73464e-05
523.9 8.69806e-05
524.0 8.66152e-05
524.1 8.62507e-05
524.2 8.58868e-05
524.3 8.55236e-05
524.4 8.51610e-05
524.5 8.47992e-05
524.6 8.44381e-05
524.7 8.40776e-05
524.8 8.37179e-05
524.9 8.33588e-05
525.0 8.30004e-05
525.1 8.26427e-05
525.2 8.22857e-05
525.3 8.19293e-05
525.4 8.15737e-05
525.5 8.12188e-05
525.6 8.08645e-05
525.7 8.05110e-05
525.8 8.01580e-05
525.9 7.98059e-05
526.0 7.94544e-05
526.1 7.91036e-05
526.2 7.87535e-05
526.3 7.84042e-05
526.4 7.80555e-05
526.5 7.77075e-05
526.6 7.73601e-05
526.7 7.70136e-05
526.8 7.66678e-05
526.9 7.63225e-05
527.0 7.59780e-05
527.1 7.56341e-05
527.2 7.52911e-05
527.3 7.49487e-05
527.4 7.46070e-05
527.5 7.42660e-05
527.6 7.39257e-05
527.7 7.35861e-05
527.8 7.32473e-05
527.9 7.29090e-05
528.0 7.25716e-05
528.1 7.22348e-05
528.2 7.18987e-05
528.3 7.15634e-05
528.4 7.12288e-05
528.5 7.08948e-05
528.6 7.05616e-05
528.7 7.02291e-05
528.8 6.98972e-05
528.9 6.95662e-05
529.0 6.92358e-05
529.1 6.89061e-05
529.2 6.85771e-05
529.3 6.82488e-05
529.4 6.79213e-05
529.5 6.75945e-05
529.6 6.72683e-05
529.7 6.69429e-05
529.8 6.66183e-05
529.9 6.62943e-05
530.0 6.59710e-05
530.1 6.56485e-05
530.2 6.53267e-05
530.3 6.50056e-05
530.4 6.46851e-05
530.5 6.43654e-05
530.6 6.40465e-05
530.7 6.37283e-05
530.8 6.34108e-05
530.9 6.30939e-05
531.0 6.27780e-05
531.1 6.24626e-05
531.2 6.21479e-05
531.3 6.18340e-05
531.4 6.15209e-05
531.5 6.12085e-05
531.6 6.08966e-05
531.7 6.05857e-05
531.8 6.02754e-05
531.9 5.99658e-05
532.0 5.96570e-05
532.1 5.93489e-05
532.2 5.90416e-05
532.3 5.87349e-05
532.4 5.84290e-05
532.5 5.81238e-05
532.6 5.78193e-05
532.7 5.75156e-05
532.8 5.72127e-05
532.9 5.69103e-05
533.0 5.66088e-05
533.1 5.63081e-05
533.2 5.60079e-05
533.3 5.57087e-05
533.4 5.54100e-05
533.5 5.51122e-05
533.6 5.48151e-05
533.7 5.45186e-05
533.8 5.42230e-05
533.9 5.39281e-05
534.0 5.36339e-05
534.1 5.33404e-05
534.2 5.30477e-05
534.3 5.27558e-05
534.4 5.24645e-05
534.5 5.21740e-05
534.6 5.18843e-05
534.7 5.15953e-05
534.8 5.13070e-05
534.9 5.10195e-05
535.0 5.07327e-05
535.1 5.04467e-05
535.2 5.01614e-05
535.3 4.98768e-05
535.4 4.95931e-05
535.5 4.93100e-05
535.6 4.90277e-05
535.7 4.87461e-05
535.8 4.84653e-05
535.9 4.81853e-05
536.0 4.79059e-05
536.1 4.76274e-05
536.2 4.73496e-05
536.3 4.70725e-05
536.4 4.67962e-05
536.5 4.65207e-05
536.6 4.62458e-05
536.7 4.59718e-05
536.8 4.56985e-05
536.9 4.54259e-05
537.0 4.51540e-05
537.1 4.48830e-05
537.2 4.46127e-05
537.3 4.43432e-05
537.4 4.40745e-05
537.5 4.38063e-05
537.6 4.35391e-05
537.7 4.32726e-05
537.8 4.30069e-05
537.9 4.27419e-05
538.0 4.24776e-05
538.1 4.22142e-05
538.2 4.19515e-05
538.3 4.16895e-05
538.4 4.14283e-05
538.5 4.11678e-05
538.6 4.09082e-05
538.7 4.06493e-05
538.8 4.03912e-05
538.9 4.01338e-05
539.0 3.98772e-05
539.1 3.96213e-05
539.2 3.93663e-05
539.3 3.91119e-05
539.4 3.88584e-05
539.5 3.86056e-05
539.6 3.83536e-05
539.7 3.81023e-05
539.8 3.78519e-05
539.9 3.76022e-05
540.0 3.73533e-05
540.1 3.71051e-05
540.2 3.68577e-05
540.3 3.66111e-05
540.4 3.63653e-05
540.5 3.61202e-05
540.6 3.58760e-05
540.7 3.56324e-05
540.8 3.53897e-05
540.9 3.51477e-05
541.0 3.49065e-05
541.1 3.46660e-05
541.2 3.44264e-05
541.3 3.41876e-05
541.4 3.39495e-05
541.5 3.37122e-05
541.6 3.34757e-05
541.7 3.32399e-05
541.8 3.30050e-05
541.9 3.27708e-05
542.0 3.25374e-05
542.1 3.23047e-05
542.2 3.20729e-05
542.3 3.18419e-05
542.4 3.16115e-05
542.5 3.13821e-05
542.6 3.11534e-05
542.7 3.09255e-05
542.8 3.06984e-05
542.9 3.04720e-05
543.0 3.02465e-05
543.1 3.00217e-05
543.2 2.97977e-05
543.3 2.95745e-05
543.4 2.93521e-05
543.5 2.91305e-05
543.6 2.89097e-05
543.7 2.86896e-05
543.8 2.84704e-05
543.9 2.82519e-05
544.0 2.80343e-05
544.1 2.78175e-05
544.2 2.76014e-05
544.3 2.73861e-05
544.4 2.71716e-05
544.5 2.69579e-05
544.6 2.67450e-05
544.7 2.65329e-05
544.8 2.63216e-05
544.9 2.61112e-05
545.0 2.59014e-05
545.1 2.56926e-05
545.2 2.54845e-05
545.3 2.52772e-05
545.4 2.50707e-05
545.5 2.48650e-05
545.6 2.46601e-05
545.7 2.44560e-05
545.8 2.42527e-05
545.9 2.40502e-05
546.0 2.38486e-05
546.1 2.36477e-05
546.2 2.34476e-05
546.3 2.32483e-05
546.4 2.30499e-05
546.5 2.28522e-05
546.6 2.26554e-05
546.7 2.24594e-05
546.8 2.22641e-05
546.9 2.20697e-05
547.0 2.18761e-05
547.1 2.16833e-05
547.2 2.14913e-05
547.3 2.13001e-05
547.4 2.11097e-05
547.5 2.09202e-05
547.6 2.07315e-05
547.7 2.05435e-05
547.8 2.03564e-05
547.9 2.01702e-05
548.0 1.99847e-05
548.1 1.98000e-05
548.2 1.96161e-05
548.3 1.94331e-05
548.4 1.92509e-05
548.5 1.90695e-05
548.6 1.88889e-05
548.7 1.87092e-05
548.8 1.85303e-05
548.9 1.83522e-05
549.0 1.81748e-05
549.1 1.79983e-05
549.2 1.78226e-05
549.3 1.76479e-05
549.4 1.74739e-05
549.5 1.73007e-05
549.6 1.71283e-05
549.7 1.69568e-05
549.8 1.67860e-05
549.9 1.66162e-05
550.0 1.64471e-05
550.1 1.62789e-05
550.2 1.61115e-05
550.3 1.59449e-05
550.4 1.57792e-05
550.5 1.56143e-05
550.6 1.54502e-05
550.7 1.52870e-05
550.8 1.51245e-05
550.9 1.49629e-05
551.0 1.48022e-05
551.1 1.46422e-05
551.2 1.44832e-05
551.3 1.43249e-05
551.4 1.41675e-05
551.5 1.40109e-05
551.6 1.38552e-05
551.7 1.37002e-05
551.8 1.35462e-05
551.9 1.33929e-05
552.0 1.32405e-05
552.1 1.30889e-05
552.2 1.29383e-05
552.3 1.27883e-05
552.4 1.26393e-05
552.5 1.24911e-05
552.6 1.23438e-05
552.7 1.21972e-05
552.8 1.20516e-05
552.9 1.19067e-05
553.0 1.17627e-05
553.1 1.16196e-05
553.2 1.14773e-05
553.3 1.13359e-05
553.4 1.11953e-05
553.5 1.10555e-05
553.6 1.09166e-05
553.7 1.07785e-05
553.8 1.06413e-05
553.9 1.05050e-05
554.0 1.03694e-05
554.1 1.02348e-05
554.2 1.01010e-05
554.3 9.96800e-06
554.4 9.83589e-06
554.5 9.70464e-06
554.6 9.57423e-06
554.7 9.44468e-06
554.8 9.31599e-06
554.9 9.18814e-06
555.0 9.06116e-06
555.1 8.93503e-06
555.2 8.80975e-06
555.3 8.68534e-06
555.4 8.56177e-06
555.5 8.43908e-06
555.6 8.31724e-06
555.7 8.19626e-06
555.8 8.07614e-06
555.9 7.95687e-06
556.0 7.83848e-06
556.1 7.72094e-06
556.2 7.60427e-06
556.3 7.48845e-06
556.4 7.37351e-06
556.5 7.25943e-06
556.6 7.14621e-06
556.7 7.03386e-06
556.8 6.92237e-06
556.9 6.81175e-06
557.0 6.70200e-06
557.1 6.59312e-06
557.2 6.48509e-06
557.3 6.37794e-06
557.4 6.27167e-06
557.5 6.16625e-06
557.6 6.06172e-06
557.7 5.95806e-06
557.8 5.85525e-06
557.9 5.75333e-06
558.0 5.65229e-06
558.1 5.55211e-06
558.2 5.45281e-06
558.3 5.35438e-06
558.4 5.25682e-06
558.5 5.16015e-06
558.6 5.06434e-06
558.7 4.96942e-06
558.8 4.87537e-06
558.9 4.78221e-06
559.0 4.68993e-06
559.1 4.59851e-06
559.2 4.50799e-06
559.3 4.41834e-06
559.4 4.32957e-06
559.5 4.24169e-06
559.6 4.15468e-06
559.7 4.06856e-06
559.8 3.98333e-06
559.9 3.89897e-06
560.0 3.81550e-06
560.1 3.73293e-06
560.2 3.65122e-06
560.3 3.57041e-06
560.4 3.49049e-06
560.5 3.41145e-06
560.6 3.33331e-06
560.7 3.25606e-06
560.8 3.17968e-06
560.9 3.10421e-06
561.0 3.02962e-06
561.1 2.95592e-06
561.2 2.88311e-06
561.3 2.81120e-06
561.4 2.74018e-06
561.5 2.67005e-06
561.6 2.60082e-06
561.7 2.53248e-06
561.8 2.46504e-06
561.9 2.39849e-06
562.0 2.33284e-06
562.1 2.26809e-06
562.2 2.20424e-06
562.3 2.14127e-06
562.4 2.07921e-06
562.5 2.01806e-06
562.6 1.95780e-06
562.7 1.89844e-06
562.8 1.83998e-06
562.9 1.78243e-06
563.0 1.72578e-06
563.1 1.67003e-06
563.2 1.61518e-06
563.3 1.56124e-06
563.4 1.50820e-06
563.5 1.45607e-06
563.6 1.40485e-06
563.7 1.35452e-06
563.8 1.30511e-06
563.9 1.25661e-06
564.0 1.20901e-06
564.1 1.16232e-06
564.2 1.11655e-06
564.3 1.07167e-06
564.4 1.02772e-06
564.5 9.84673e-07
564.6 9.42540e-07
564.7 9.01318e-07
564.8 8.61010e-07
564.9 8.21615e-07
565.0 7.83135e-07
565.1 7.45570e-07
565.2 7.08919e-07
565.3 6.73186e-07
565.4 6.38369e-07
565.5 6.04469e-07
565.6 5.71487e-07
565.7 5.39423e-07
565.8 5.08279e-07
565.9 4.78054e-07
566.0 4.48750e-07
566.1 4.20366e-07
566.2 3.92903e-07
566.3 3.66363e-07
566.4 3.40746e-07
566.5 3.16051e-07
566.6 2.92281e-07
566.7 2.69435e-07
566.8 2.47514e-07
566.9 2.26519e-07
567.0 2.06450e-07
567.1 1.87307e-07
567.2 1.69093e-07
567.3 1.51806e-07
567.4 1.35448e-07
567.5 1.20020e-07
567.6 1.05521e-07
567.7 9.19520e-08
567.8 7.93145e-08
567.9 6.76087e-08
568.0 5.68351e-08
568.1 4.69944e-08
568.2 3.80871e-08
568.3 3.01140e-08
568.4 2.30754e-08
568.5 1.69721e-08
568.6 1.18046e-08
568.7 7.57370e-09
568.8 4.27980e-09
568.9 1.92357e-09
569.0 5.05612e-10
569.1 0.00000e+00


==> anc/214Pb_beta_shape_gA_85.txt <==
%auto-ignore
# This file contains preliminary data points for the ground state beta
# spectrum of 214Pb in arXiv:2007.13686v2 calculated with gA = 0.85
#
# This manuscript has not yet been peer reviewed and may therefore change as a result of
# the peer review process. The data points are provided as a courtesy to the community.
# 
# Energy (keV) Rate (arb. units)

0.0 1.24058e-03
0.1 1.28016e-03
0.2 1.31716e-03
0.3 1.33396e-03
0.4 1.34196e-03
0.5 1.34605e-03
0.6 1.34815e-03
0.7 1.34916e-03
0.8 1.34955e-03
0.9 1.34954e-03
1.0 1.34934e-03
1.1 1.34896e-03
1.2 1.34849e-03
1.3 1.34801e-03
1.4 1.34755e-03
1.5 1.34708e-03
1.6 1.34662e-03
1.7 1.34616e-03
1.8 1.34572e-03
1.9 1.34528e-03
2.0 1.34485e-03
2.1 1.34444e-03
2.2 1.34408e-03
2.3 1.34374e-03
2.4 1.34341e-03
2.5 1.34310e-03
2.6 1.34281e-03
2.7 1.34254e-03
2.8 1.34229e-03
2.9 1.34205e-03
3.0 1.34183e-03
3.1 1.34162e-03
3.2 1.34144e-03
3.3 1.34126e-03
3.4 1.34109e-03
3.5 1.34093e-03
3.6 1.34078e-03
3.7 1.34065e-03
3.8 1.34052e-03
3.9 1.34041e-03
4.0 1.34031e-03
4.1 1.34021e-03
4.2 1.34013e-03
4.3 1.34005e-03
4.4 1.33999e-03
4.5 1.33993e-03
4.6 1.33988e-03
4.7 1.33984e-03
4.8 1.33981e-03
4.9 1.33978e-03
5.0 1.33977e-03
5.1 1.33975e-03
5.2 1.33974e-03
5.3 1.33972e-03
5.4 1.33971e-03
5.5 1.33971e-03
5.6 1.33971e-03
5.7 1.33972e-03
5.8 1.33973e-03
5.9 1.33973e-03
6.0 1.33974e-03
6.1 1.33976e-03
6.2 1.33978e-03
6.3 1.33981e-03
6.4 1.33984e-03
6.5 1.33988e-03
6.6 1.33992e-03
6.7 1.33995e-03
6.8 1.34000e-03
6.9 1.34004e-03
7.0 1.34009e-03
7.1 1.34014e-03
7.2 1.34019e-03
7.3 1.34024e-03
7.4 1.34029e-03
7.5 1.34036e-03
7.6 1.34042e-03
7.7 1.34049e-03
7.8 1.34055e-03
7.9 1.34062e-03
8.0 1.34069e-03
8.1 1.34075e-03
8.2 1.34083e-03
8.3 1.34091e-03
8.4 1.34099e-03
8.5 1.34107e-03
8.6 1.34114e-03
8.7 1.34122e-03
8.8 1.34130e-03
8.9 1.34139e-03
9.0 1.34147e-03
9.1 1.34156e-03
9.2 1.34164e-03
9.3 1.34173e-03
9.4 1.34182e-03
9.5 1.34192e-03
9.6 1.34201e-03
9.7 1.34210e-03
9.8 1.34219e-03
9.9 1.34228e-03
10.0 1.34238e-03
10.1 1.34247e-03
10.2 1.34256e-03
10.3 1.34266e-03
10.4 1.34276e-03
10.5 1.34286e-03
10.6 1.34296e-03
10.7 1.34306e-03
10.8 1.34316e-03
10.9 1.34327e-03
11.0 1.34337e-03
11.1 1.34347e-03
11.2 1.34358e-03
11.3 1.34368e-03
11.4 1.34378e-03
11.5 1.34389e-03
11.6 1.34400e-03
11.7 1.34410e-03
11.8 1.34421e-03
11.9 1.34432e-03
12.0 1.34443e-03
12.1 1.34454e-03
12.2 1.34465e-03
12.3 1.34476e-03
12.4 1.34488e-03
12.5 1.34499e-03
12.6 1.34511e-03
12.7 1.34522e-03
12.8 1.34533e-03
12.9 1.34545e-03
13.0 1.34556e-03
13.1 1.34567e-03
13.2 1.34579e-03
13.3 1.34590e-03
13.4 1.34602e-03
13.5 1.34613e-03
13.6 1.34624e-03
13.7 1.34636e-03
13.8 1.34648e-03
13.9 1.34660e-03
14.0 1.34671e-03
14.1 1.34684e-03
14.2 1.34696e-03
14.3 1.34708e-03
14.4 1.34719e-03
14.5 1.34731e-03
14.6 1.34743e-03
14.7 1.34755e-03
14.8 1.34767e-03
14.9 1.34779e-03
15.0 1.34791e-03
15.1 1.34803e-03
15.2 1.34815e-03
15.3 1.34827e-03
15.4 1.34839e-03
15.5 1.34852e-03
15.6 1.34864e-03
15.7 1.34876e-03
15.8 1.34889e-03
15.9 1.34901e-03
16.0 1.34914e-03
16.1 1.34926e-03
16.2 1.34939e-03
16.3 1.34951e-03
16.4 1.34963e-03
16.5 1.34976e-03
16.6 1.34988e-03
16.7 1.35001e-03
16.8 1.35014e-03
16.9 1.35026e-03
17.0 1.35038e-03
17.1 1.35051e-03
17.2 1.35064e-03
17.3 1.35076e-03
17.4 1.35089e-03
17.5 1.35102e-03
17.6 1.35114e-03
17.7 1.35127e-03
17.8 1.35139e-03
17.9 1.35152e-03
18.0 1.35165e-03
18.1 1.35177e-03
18.2 1.35190e-03
18.3 1.35203e-03
18.4 1.35216e-03
18.5 1.35229e-03
18.6 1.35242e-03
18.7 1.35254e-03
18.8 1.35267e-03
18.9 1.35280e-03
19.0 1.35294e-03
19.1 1.35307e-03
19.2 1.35320e-03
19.3 1.35333e-03
19.4 1.35346e-03
19.5 1.35359e-03
19.6 1.35373e-03
19.7 1.35386e-03
19.8 1.35400e-03
19.9 1.35413e-03
20.0 1.35426e-03
20.1 1.35439e-03
20.2 1.35452e-03
20.3 1.35466e-03
20.4 1.35479e-03
20.5 1.35492e-03
20.6 1.35505e-03
20.7 1.35518e-03
20.8 1.35531e-03
20.9 1.35545e-03
21.0 1.35559e-03
21.1 1.35572e-03
21.2 1.35585e-03
21.3 1.35598e-03
21.4 1.35611e-03
21.5 1.35625e-03
21.6 1.35638e-03
21.7 1.35652e-03
21.8 1.35665e-03
21.9 1.35678e-03
22.0 1.35692e-03
22.1 1.35705e-03
22.2 1.35718e-03
22.3 1.35731e-03
22.4 1.35745e-03
22.5 1.35758e-03
22.6 1.35771e-03
22.7 1.35785e-03
22.8 1.35798e-03
22.9 1.35812e-03
23.0 1.35826e-03
23.1 1.35839e-03
23.2 1.35853e-03
23.3 1.35866e-03
23.4 1.35880e-03
23.5 1.35893e-03
23.6 1.35907e-03
23.7 1.35920e-03
23.8 1.35934e-03
23.9 1.35947e-03
24.0 1.35961e-03
24.1 1.35974e-03
24.2 1.35988e-03
24.3 1.36001e-03
24.4 1.36015e-03
24.5 1.36028e-03
24.6 1.36042e-03
24.7 1.36055e-03
24.8 1.36069e-03
24.9 1.36082e-03
25.0 1.36096e-03
25.1 1.36110e-03
25.2 1.36123e-03
25.3 1.36137e-03
25.4 1.36151e-03
25.5 1.36164e-03
25.6 1.36178e-03
25.7 1.36192e-03
25.8 1.36205e-03
25.9 1.36219e-03
26.0 1.36233e-03
26.1 1.36246e-03
26.2 1.36260e-03
26.3 1.36274e-03
26.4 1.36287e-03
26.5 1.36301e-03
26.6 1.36316e-03
26.7 1.36329e-03
26.8 1.36343e-03
26.9 1.36357e-03
27.0 1.36371e-03
27.1 1.36384e-03
27.2 1.36398e-03
27.3 1.36412e-03
27.4 1.36425e-03
27.5 1.36439e-03
27.6 1.36453e-03
27.7 1.36467e-03
27.8 1.36480e-03
27.9 1.36494e-03
28.0 1.36508e-03
28.1 1.36521e-03
28.2 1.36535e-03
28.3 1.36549e-03
28.4 1.36563e-03
28.5 1.36577e-03
28.6 1.36590e-03
28.7 1.36604e-03
28.8 1.36618e-03
28.9 1.36632e-03
29.0 1.36646e-03
29.1 1.36660e-03
29.2 1.36674e-03
29.3 1.36688e-03
29.4 1.36702e-03
29.5 1.36715e-03
29.6 1.36729e-03
29.7 1.36743e-03
29.8 1.36757e-03
29.9 1.36771e-03
30.0 1.36785e-03
30.1 1.36798e-03
30.2 1.36812e-03
30.3 1.36826e-03
30.4 1.36840e-03
30.5 1.36854e-03
30.6 1.36868e-03
30.7 1.36882e-03
30.8 1.36896e-03
30.9 1.36910e-03
31.0 1.36924e-03
31.1 1.36938e-03
31.2 1.36952e-03
31.3 1.36966e-03
31.4 1.36980e-03
31.5 1.36994e-03
31.6 1.37008e-03
31.7 1.37022e-03
31.8 1.37035e-03
31.9 1.37049e-03
32.0 1.37063e-03
32.1 1.37077e-03
32.2 1.37091e-03
32.3 1.37105e-03
32.4 1.37119e-03
32.5 1.37132e-03
32.6 1.37146e-03
32.7 1.37160e-03
32.8 1.37174e-03
32.9 1.37188e-03
33.0 1.37202e-03
33.1 1.37216e-03
33.2 1.37230e-03
33.3 1.37244e-03
33.4 1.37259e-03
33.5 1.37273e-03
33.6 1.37287e-03
33.7 1.37301e-03
33.8 1.37315e-03
33.9 1.37328e-03
34.0 1.37342e-03
34.1 1.37356e-03
34.2 1.37370e-03
34.3 1.37384e-03
34.4 1.37398e-03
34.5 1.37412e-03
34.6 1.37426e-03
34.7 1.37440e-03
34.8 1.37454e-03
34.9 1.37468e-03
35.0 1.37482e-03
35.1 1.37495e-03
35.2 1.37510e-03
35.3 1.37524e-03
35.4 1.37537e-03
35.5 1.37552e-03
35.6 1.37566e-03
35.7 1.37580e-03
35.8 1.37594e-03
35.9 1.37608e-03
36.0 1.37622e-03
36.1 1.37637e-03
36.2 1.37650e-03
36.3 1.37665e-03
36.4 1.37678e-03
36.5 1.37692e-03
36.6 1.37707e-03
36.7 1.37720e-03
36.8 1.37735e-03
36.9 1.37749e-03
37.0 1.37763e-03
37.1 1.37777e-03
37.2 1.37791e-03
37.3 1.37805e-03
37.4 1.37819e-03
37.5 1.37833e-03
37.6 1.37847e-03
37.7 1.37861e-03
37.8 1.37875e-03
37.9 1.37889e-03
38.0 1.37902e-03
38.1 1.37917e-03
38.2 1.37931e-03
38.3 1.37944e-03
38.4 1.37958e-03
38.5 1.37972e-03
38.6 1.37986e-03
38.7 1.38000e-03
38.8 1.38014e-03
38.9 1.38028e-03
39.0 1.38042e-03
39.1 1.38056e-03
39.2 1.38071e-03
39.3 1.38085e-03
39.4 1.38099e-03
39.5 1.38112e-03
39.6 1.38126e-03
39.7 1.38140e-03
39.8 1.38155e-03
39.9 1.38169e-03
40.0 1.38183e-03
40.1 1.38197e-03
40.2 1.38211e-03
40.3 1.38225e-03
40.4 1.38239e-03
40.5 1.38253e-03
40.6 1.38267e-03
40.7 1.38281e-03
40.8 1.38294e-03
40.9 1.38309e-03
41.0 1.38323e-03
41.1 1.38336e-03
41.2 1.38350e-03
41.3 1.38364e-03
41.4 1.38378e-03
41.5 1.38392e-03
41.6 1.38406e-03
41.7 1.38420e-03
41.8 1.38434e-03
41.9 1.38448e-03
42.0 1.38462e-03
42.1 1.38476e-03
42.2 1.38490e-03
42.3 1.38504e-03
42.4 1.38518e-03
42.5 1.38532e-03
42.6 1.38546e-03
42.7 1.38560e-03
42.8 1.38575e-03
42.9 1.38588e-03
43.0 1.38602e-03
43.1 1.38616e-03
43.2 1.38630e-03
43.3 1.38644e-03
43.4 1.38658e-03
43.5 1.38672e-03
43.6 1.38686e-03
43.7 1.38700e-03
43.8 1.38714e-03
43.9 1.38728e-03
44.0 1.38742e-03
44.1 1.38756e-03
44.2 1.38770e-03
44.3 1.38784e-03
44.4 1.38798e-03
44.5 1.38812e-03
44.6 1.38826e-03
44.7 1.38840e-03
44.8 1.38854e-03
44.9 1.38868e-03
45.0 1.38882e-03
45.1 1.38896e-03
45.2 1.38910e-03
45.3 1.38924e-03
45.4 1.38938e-03
45.5 1.38952e-03
45.6 1.38966e-03
45.7 1.38980e-03
45.8 1.38994e-03
45.9 1.39008e-03
46.0 1.39022e-03
46.1 1.39036e-03
46.2 1.39050e-03
46.3 1.39063e-03
46.4 1.39077e-03
46.5 1.39091e-03
46.6 1.39105e-03
46.7 1.39119e-03
46.8 1.39133e-03
46.9 1.39147e-03
47.0 1.39161e-03
47.1 1.39174e-03
47.2 1.39188e-03
47.3 1.39202e-03
47.4 1.39216e-03
47.5 1.39230e-03
47.6 1.39244e-03
47.7 1.39258e-03
47.8 1.39272e-03
47.9 1.39285e-03
48.0 1.39300e-03
48.1 1.39313e-03
48.2 1.39327e-03
48.3 1.39341e-03
48.4 1.39355e-03
48.5 1.39368e-03
48.6 1.39382e-03
48.7 1.39396e-03
48.8 1.39410e-03
48.9 1.39424e-03
49.0 1.39438e-03
49.1 1.39452e-03
49.2 1.39465e-03
49.3 1.39479e-03
49.4 1.39493e-03
49.5 1.39507e-03
49.6 1.39521e-03
49.7 1.39535e-03
49.8 1.39549e-03
49.9 1.39563e-03
50.0 1.39576e-03
50.1 1.39590e-03
50.2 1.39604e-03
50.3 1.39618e-03
50.4 1.39632e-03
50.5 1.39646e-03
50.6 1.39660e-03
50.7 1.39674e-03
50.8 1.39688e-03
50.9 1.39701e-03
51.0 1.39715e-03
51.1 1.39729e-03
51.2 1.39743e-03
51.3 1.39757e-03
51.4 1.39770e-03
51.5 1.39784e-03
51.6 1.39798e-03
51.7 1.39812e-03
51.8 1.39826e-03
51.9 1.39840e-03
52.0 1.39853e-03
52.1 1.39867e-03
52.2 1.39881e-03
52.3 1.39895e-03
52.4 1.39909e-03
52.5 1.39923e-03
52.6 1.39936e-03
52.7 1.39950e-03
52.8 1.39964e-03
52.9 1.39978e-03
53.0 1.39991e-03
53.1 1.40006e-03
53.2 1.40019e-03
53.3 1.40033e-03
53.4 1.40046e-03
53.5 1.40061e-03
53.6 1.40074e-03
53.7 1.40088e-03
53.8 1.40102e-03
53.9 1.40115e-03
54.0 1.40129e-03
54.1 1.40143e-03
54.2 1.40156e-03
54.3 1.40170e-03
54.4 1.40184e-03
54.5 1.40198e-03
54.6 1.40211e-03
54.7 1.40225e-03
54.8 1.40239e-03
54.9 1.40253e-03
55.0 1.40266e-03
55.1 1.40280e-03
55.2 1.40294e-03
55.3 1.40308e-03
55.4 1.40321e-03
55.5 1.40335e-03
55.6 1.40349e-03
55.7 1.40362e-03
55.8 1.40376e-03
55.9 1.40390e-03
56.0 1.40403e-03
56.1 1.40417e-03
56.2 1.40430e-03
56.3 1.40444e-03
56.4 1.40458e-03
56.5 1.40471e-03
56.6 1.40485e-03
56.7 1.40498e-03
56.8 1.40512e-03
56.9 1.40525e-03
57.0 1.40539e-03
57.1 1.40553e-03
57.2 1.40567e-03
57.3 1.40581e-03
57.4 1.40594e-03
57.5 1.40607e-03
57.6 1.40621e-03
57.7 1.40635e-03
57.8 1.40649e-03
57.9 1.40663e-03
58.0 1.40676e-03
58.1 1.40690e-03
58.2 1.40703e-03
58.3 1.40717e-03
58.4 1.40730e-03
58.5 1.40744e-03
58.6 1.40758e-03
58.7 1.40771e-03
58.8 1.40785e-03
58.9 1.40799e-03
59.0 1.40812e-03
59.1 1.40826e-03
59.2 1.40839e-03
59.3 1.40853e-03
59.4 1.40866e-03
59.5 1.40880e-03
59.6 1.40893e-03
59.7 1.40907e-03
59.8 1.40921e-03
59.9 1.40934e-03
60.0 1.40948e-03
60.1 1.40961e-03
60.2 1.40975e-03
60.3 1.40988e-03
60.4 1.41001e-03
60.5 1.41015e-03
60.6 1.41028e-03
60.7 1.41042e-03
60.8 1.41055e-03
60.9 1.41069e-03
61.0 1.41082e-03
61.1 1.41096e-03
61.2 1.41110e-03
61.3 1.41123e-03
61.4 1.41137e-03
61.5 1.41150e-03
61.6 1.41164e-03
61.7 1.41177e-03
61.8 1.41191e-03
61.9 1.41204e-03
62.0 1.41218e-03
62.1 1.41231e-03
62.2 1.41245e-03
62.3 1.41258e-03
62.4 1.41271e-03
62.5 1.41285e-03
62.6 1.41298e-03
62.7 1.41312e-03
62.8 1.41325e-03
62.9 1.41339e-03
63.0 1.41352e-03
63.1 1.41365e-03
63.2 1.41379e-03
63.3 1.41392e-03
63.4 1.41405e-03
63.5 1.41419e-03
63.6 1.41432e-03
63.7 1.41445e-03
63.8 1.41459e-03
63.9 1.41472e-03
64.0 1.41485e-03
64.1 1.41499e-03
64.2 1.41512e-03
64.3 1.41526e-03
64.4 1.41539e-03
64.5 1.41552e-03
64.6 1.41566e-03
64.7 1.41579e-03
64.8 1.41593e-03
64.9 1.41606e-03
65.0 1.41619e-03
65.1 1.41633e-03
65.2 1.41646e-03
65.3 1.41659e-03
65.4 1.41672e-03
65.5 1.41686e-03
65.6 1.41699e-03
65.7 1.41712e-03
65.8 1.41725e-03
65.9 1.41739e-03
66.0 1.41752e-03
66.1 1.41765e-03
66.2 1.41778e-03
66.3 1.41792e-03
66.4 1.41805e-03
66.5 1.41818e-03
66.6 1.41832e-03
66.7 1.41845e-03
66.8 1.41858e-03
66.9 1.41872e-03
67.0 1.41885e-03
67.1 1.41898e-03
67.2 1.41911e-03
67.3 1.41924e-03
67.4 1.41938e-03
67.5 1.41951e-03
67.6 1.41964e-03
67.7 1.41977e-03
67.8 1.41990e-03
67.9 1.42004e-03
68.0 1.42017e-03
68.1 1.42029e-03
68.2 1.42043e-03
68.3 1.42056e-03
68.4 1.42069e-03
68.5 1.42083e-03
68.6 1.42096e-03
68.7 1.42109e-03
68.8 1.42122e-03
68.9 1.42135e-03
69.0 1.42148e-03
69.1 1.42161e-03
69.2 1.42174e-03
69.3 1.42188e-03
69.4 1.42201e-03
69.5 1.42214e-03
69.6 1.42227e-03
69.7 1.42240e-03
69.8 1.42253e-03
69.9 1.42266e-03
70.0 1.42279e-03
70.1 1.42292e-03
70.2 1.42305e-03
70.3 1.42319e-03
70.4 1.42332e-03
70.5 1.42345e-03
70.6 1.42358e-03
70.7 1.42371e-03
70.8 1.42384e-03
70.9 1.42397e-03
71.0 1.42410e-03
71.1 1.42423e-03
71.2 1.42437e-03
71.3 1.42450e-03
71.4 1.42462e-03
71.5 1.42476e-03
71.6 1.42489e-03
71.7 1.42502e-03
71.8 1.42514e-03
71.9 1.42528e-03
72.0 1.42541e-03
72.1 1.42554e-03
72.2 1.42566e-03
72.3 1.42579e-03
72.4 1.42593e-03
72.5 1.42605e-03
72.6 1.42618e-03
72.7 1.42631e-03
72.8 1.42644e-03
72.9 1.42657e-03
73.0 1.42670e-03
73.1 1.42683e-03
73.2 1.42696e-03
73.3 1.42709e-03
73.4 1.42722e-03
73.5 1.42735e-03
73.6 1.42748e-03
73.7 1.42760e-03
73.8 1.42773e-03
73.9 1.42786e-03
74.0 1.42799e-03
74.1 1.42812e-03
74.2 1.42825e-03
74.3 1.42837e-03
74.4 1.42850e-03
74.5 1.42863e-03
74.6 1.42876e-03
74.7 1.42889e-03
74.8 1.42902e-03
74.9 1.42915e-03
75.0 1.42927e-03
75.1 1.42940e-03
75.2 1.42953e-03
75.3 1.42966e-03
75.4 1.42979e-03
75.5 1.42992e-03
75.6 1.43004e-03
75.7 1.43017e-03
75.8 1.43030e-03
75.9 1.43043e-03
76.0 1.43055e-03
76.1 1.43068e-03
76.2 1.43081e-03
76.3 1.43094e-03
76.4 1.43106e-03
76.5 1.43119e-03
76.6 1.43132e-03
76.7 1.43144e-03
76.8 1.43157e-03
76.9 1.43170e-03
77.0 1.43183e-03
77.1 1.43196e-03
77.2 1.43208e-03
77.3 1.43221e-03
77.4 1.43234e-03
77.5 1.43247e-03
77.6 1.43259e-03
77.7 1.43272e-03
77.8 1.43285e-03
77.9 1.43298e-03
78.0 1.43310e-03
78.1 1.43323e-03
78.2 1.43336e-03
78.3 1.43348e-03
78.4 1.43361e-03
78.5 1.43374e-03
78.6 1.43386e-03
78.7 1.43399e-03
78.8 1.43412e-03
78.9 1.43424e-03
79.0 1.43437e-03
79.1 1.43450e-03
79.2 1.43462e-03
79.3 1.43475e-03
79.4 1.43487e-03
79.5 1.43500e-03
79.6 1.43512e-03
79.7 1.43525e-03
79.8 1.43537e-03
79.9 1.43550e-03
80.0 1.43563e-03
80.1 1.43575e-03
80.2 1.43588e-03
80.3 1.43600e-03
80.4 1.43613e-03
80.5 1.43625e-03
80.6 1.43638e-03
80.7 1.43650e-03
80.8 1.43663e-03
80.9 1.43675e-03
81.0 1.43688e-03
81.1 1.43700e-03
81.2 1.43713e-03
81.3 1.43726e-03
81.4 1.43738e-03
81.5 1.43751e-03
81.6 1.43763e-03
81.7 1.43775e-03
81.8 1.43788e-03
81.9 1.43801e-03
82.0 1.43813e-03
82.1 1.43826e-03
82.2 1.43838e-03
82.3 1.43851e-03
82.4 1.43863e-03
82.5 1.43875e-03
82.6 1.43888e-03
82.7 1.43900e-03
82.8 1.43912e-03
82.9 1.43925e-03
83.0 1.43937e-03
83.1 1.43949e-03
83.2 1.43962e-03
83.3 1.43974e-03
83.4 1.43986e-03
83.5 1.43999e-03
83.6 1.44011e-03
83.7 1.44023e-03
83.8 1.44036e-03
83.9 1.44048e-03
84.0 1.44061e-03
84.1 1.44073e-03
84.2 1.44085e-03
84.3 1.44097e-03
84.4 1.44110e-03
84.5 1.44122e-03
84.6 1.44134e-03
84.7 1.44147e-03
84.8 1.44159e-03
84.9 1.44171e-03
85.0 1.44183e-03
85.1 1.44196e-03
85.2 1.44208e-03
85.3 1.44220e-03
85.4 1.44233e-03
85.5 1.44245e-03
85.6 1.44257e-03
85.7 1.44269e-03
85.8 1.44282e-03
85.9 1.44294e-03
86.0 1.44306e-03
86.1 1.44318e-03
86.2 1.44330e-03
86.3 1.44343e-03
86.4 1.44355e-03
86.5 1.44367e-03
86.6 1.44379e-03
86.7 1.44391e-03
86.8 1.44404e-03
86.9 1.44416e-03
87.0 1.44428e-03
87.1 1.44440e-03
87.2 1.44452e-03
87.3 1.44464e-03
87.4 1.44476e-03
87.5 1.44488e-03
87.6 1.44500e-03
87.7 1.44513e-03
87.8 1.44525e-03
87.9 1.44536e-03
88.0 1.44549e-03
88.1 1.44561e-03
88.2 1.44573e-03
88.3 1.44585e-03
88.4 1.44597e-03
88.5 1.44609e-03
88.6 1.44621e-03
88.7 1.44633e-03
88.8 1.44645e-03
88.9 1.44658e-03
89.0 1.44670e-03
89.1 1.44681e-03
89.2 1.44693e-03
89.3 1.44706e-03
89.4 1.44718e-03
89.5 1.44730e-03
89.6 1.44742e-03
89.7 1.44754e-03
89.8 1.44766e-03
89.9 1.44777e-03
90.0 1.44789e-03
90.1 1.44801e-03
90.2 1.44813e-03
90.3 1.44825e-03
90.4 1.44837e-03
90.5 1.44849e-03
90.6 1.44861e-03
90.7 1.44873e-03
90.8 1.44885e-03
90.9 1.44897e-03
91.0 1.44909e-03
91.1 1.44921e-03
91.2 1.44933e-03
91.3 1.44945e-03
91.4 1.44957e-03
91.5 1.44969e-03
91.6 1.44981e-03
91.7 1.44992e-03
91.8 1.45004e-03
91.9 1.45016e-03
92.0 1.45028e-03
92.1 1.45040e-03
92.2 1.45052e-03
92.3 1.45064e-03
92.4 1.45075e-03
92.5 1.45087e-03
92.6 1.45099e-03
92.7 1.45111e-03
92.8 1.45123e-03
92.9 1.45134e-03
93.0 1.45146e-03
93.1 1.45158e-03
93.2 1.45170e-03
93.3 1.45181e-03
93.4 1.45193e-03
93.5 1.45205e-03
93.6 1.45216e-03
93.7 1.45228e-03
93.8 1.45240e-03
93.9 1.45251e-03
94.0 1.45263e-03
94.1 1.45275e-03
94.2 1.45287e-03
94.3 1.45299e-03
94.4 1.45310e-03
94.5 1.45322e-03
94.6 1.45334e-03
94.7 1.45346e-03
94.8 1.45357e-03
94.9 1.45369e-03
95.0 1.45380e-03
95.1 1.45392e-03
95.2 1.45404e-03
95.3 1.45415e-03
95.4 1.45427e-03
95.5 1.45439e-03
95.6 1.45450e-03
95.7 1.45462e-03
95.8 1.45473e-03
95.9 1.45485e-03
96.0 1.45497e-03
96.1 1.45508e-03
96.2 1.45520e-03
96.3 1.45532e-03
96.4 1.45543e-03
96.5 1.45555e-03
96.6 1.45566e-03
96.7 1.45578e-03
96.8 1.45589e-03
96.9 1.45601e-03
97.0 1.45612e-03
97.1 1.45624e-03
97.2 1.45635e-03
97.3 1.45647e-03
97.4 1.45658e-03
97.5 1.45670e-03
97.6 1.45681e-03
97.7 1.45693e-03
97.8 1.45705e-03
97.9 1.45716e-03
98.0 1.45728e-03
98.1 1.45739e-03
98.2 1.45751e-03
98.3 1.45762e-03
98.4 1.45773e-03
98.5 1.45785e-03
98.6 1.45796e-03
98.7 1.45808e-03
98.8 1.45819e-03
98.9 1.45831e-03
99.0 1.45842e-03
99.1 1.45854e-03
99.2 1.45865e-03
99.3 1.45877e-03
99.4 1.45888e-03
99.5 1.45899e-03
99.6 1.45911e-03
99.7 1.45922e-03
99.8 1.45933e-03
99.9 1.45945e-03
100.0 1.45956e-03
100.1 1.45967e-03
100.2 1.45979e-03
100.3 1.45990e-03
100.4 1.46002e-03
100.5 1.46013e-03
100.6 1.46024e-03
100.7 1.46035e-03
100.8 1.46047e-03
100.9 1.46058e-03
101.0 1.46070e-03
101.1 1.46081e-03
101.2 1.46092e-03
101.3 1.46103e-03
101.4 1.46115e-03
101.5 1.46126e-03
101.6 1.46137e-03
101.7 1.46148e-03
101.8 1.46160e-03
101.9 1.46171e-03
102.0 1.46182e-03
102.1 1.46193e-03
102.2 1.46204e-03
102.3 1.46215e-03
102.4 1.46227e-03
102.5 1.46238e-03
102.6 1.46249e-03
102.7 1.46260e-03
102.8 1.46271e-03
102.9 1.46282e-03
103.0 1.46294e-03
103.1 1.46304e-03
103.2 1.46316e-03
103.3 1.46327e-03
103.4 1.46338e-03
103.5 1.46349e-03
103.6 1.46360e-03
103.7 1.46371e-03
103.8 1.46382e-03
103.9 1.46393e-03
104.0 1.46404e-03
104.1 1.46416e-03
104.2 1.46427e-03
104.3 1.46438e-03
104.4 1.46449e-03
104.5 1.46460e-03
104.6 1.46471e-03
104.7 1.46482e-03
104.8 1.46493e-03
104.9 1.46504e-03
105.0 1.46515e-03
105.1 1.46526e-03
105.2 1.46537e-03
105.3 1.46548e-03
105.4 1.46559e-03
105.5 1.46570e-03
105.6 1.46581e-03
105.7 1.46592e-03
105.8 1.46603e-03
105.9 1.46614e-03
106.0 1.46624e-03
106.1 1.46636e-03
106.2 1.46647e-03
106.3 1.46657e-03
106.4 1.46668e-03
106.5 1.46679e-03
106.6 1.46690e-03
106.7 1.46701e-03
106.8 1.46712e-03
106.9 1.46723e-03
107.0 1.46734e-03
107.1 1.46744e-03
107.2 1.46755e-03
107.3 1.46766e-03
107.4 1.46777e-03
107.5 1.46788e-03
107.6 1.46799e-03
107.7 1.46809e-03
107.8 1.46820e-03
107.9 1.46831e-03
108.0 1.46842e-03
108.1 1.46852e-03
108.2 1.46863e-03
108.3 1.46874e-03
108.4 1.46885e-03
108.5 1.46895e-03
108.6 1.46906e-03
108.7 1.46917e-03
108.8 1.46928e-03
108.9 1.46939e-03
109.0 1.46949e-03
109.1 1.46960e-03
109.2 1.46971e-03
109.3 1.46982e-03
109.4 1.46992e-03
109.5 1.47003e-03
109.6 1.47013e-03
109.7 1.47024e-03
109.8 1.47035e-03
109.9 1.47046e-03
110.0 1.47056e-03
110.1 1.47067e-03
110.2 1.47077e-03
110.3 1.47088e-03
110.4 1.47099e-03
110.5 1.47109e-03
110.6 1.47120e-03
110.7 1.47131e-03
110.8 1.47141e-03
110.9 1.47152e-03
111.0 1.47162e-03
111.1 1.47173e-03
111.2 1.47184e-03
111.3 1.47194e-03
111.4 1.47205e-03
111.5 1.47215e-03
111.6 1.47226e-03
111.7 1.47236e-03
111.8 1.47247e-03
111.9 1.47257e-03
112.0 1.47268e-03
112.1 1.47278e-03
112.2 1.47289e-03
112.3 1.47299e-03
112.4 1.47310e-03
112.5 1.47320e-03
112.6 1.47331e-03
112.7 1.47341e-03
112.8 1.47352e-03
112.9 1.47362e-03
113.0 1.47373e-03
113.1 1.47383e-03
113.2 1.47394e-03
113.3 1.47404e-03
113.4 1.47415e-03
113.5 1.47425e-03
113.6 1.47435e-03
113.7 1.47446e-03
113.8 1.47456e-03
113.9 1.47467e-03
114.0 1.47477e-03
114.1 1.47487e-03
114.2 1.47498e-03
114.3 1.47508e-03
114.4 1.47518e-03
114.5 1.47529e-03
114.6 1.47539e-03
114.7 1.47549e-03
114.8 1.47560e-03
114.9 1.47570e-03
115.0 1.47580e-03
115.1 1.47591e-03
115.2 1.47601e-03
115.3 1.47611e-03
115.4 1.47621e-03
115.5 1.47632e-03
115.6 1.47642e-03
115.7 1.47652e-03
115.8 1.47663e-03
115.9 1.47673e-03
116.0 1.47683e-03
116.1 1.47693e-03
116.2 1.47703e-03
116.3 1.47714e-03
116.4 1.47724e-03
116.5 1.47734e-03
116.6 1.47744e-03
116.7 1.47755e-03
116.8 1.47765e-03
116.9 1.47775e-03
117.0 1.47785e-03
117.1 1.47795e-03
117.2 1.47805e-03
117.3 1.47815e-03
117.4 1.47826e-03
117.5 1.47836e-03
117.6 1.47846e-03
117.7 1.47856e-03
117.8 1.47866e-03
117.9 1.47876e-03
118.0 1.47886e-03
118.1 1.47896e-03
118.2 1.47907e-03
118.3 1.47916e-03
118.4 1.47926e-03
118.5 1.47936e-03
118.6 1.47947e-03
118.7 1.47957e-03
118.8 1.47967e-03
118.9 1.47977e-03
119.0 1.47987e-03
119.1 1.47997e-03
119.2 1.48007e-03
119.3 1.48017e-03
119.4 1.48027e-03
119.5 1.48037e-03
119.6 1.48047e-03
119.7 1.48057e-03
119.8 1.48067e-03
119.9 1.48076e-03
120.0 1.48086e-03
120.1 1.48097e-03
120.2 1.48106e-03
120.3 1.48116e-03
120.4 1.48126e-03
120.5 1.48136e-03
120.6 1.48146e-03
120.7 1.48156e-03
120.8 1.48166e-03
120.9 1.48176e-03
121.0 1.48186e-03
121.1 1.48196e-03
121.2 1.48206e-03
121.3 1.48215e-03
121.4 1.48225e-03
121.5 1.48235e-03
121.6 1.48245e-03
121.7 1.48254e-03
121.8 1.48264e-03
121.9 1.48274e-03
122.0 1.48284e-03
122.1 1.48294e-03
122.2 1.48304e-03
122.3 1.48314e-03
122.4 1.48323e-03
122.5 1.48333e-03
122.6 1.48343e-03
122.7 1.48353e-03
122.8 1.48362e-03
122.9 1.48372e-03
123.0 1.48382e-03
123.1 1.48391e-03
123.2 1.48401e-03
123.3 1.48411e-03
123.4 1.48420e-03
123.5 1.48430e-03
123.6 1.48440e-03
123.7 1.48449e-03
123.8 1.48459e-03
123.9 1.48469e-03
124.0 1.48478e-03
124.1 1.48488e-03
124.2 1.48498e-03
124.3 1.48507e-03
124.4 1.48517e-03
124.5 1.48527e-03
124.6 1.48536e-03
124.7 1.48546e-03
124.8 1.48555e-03
124.9 1.48565e-03
125.0 1.48574e-03
125.1 1.48584e-03
125.2 1.48593e-03
125.3 1.48603e-03
125.4 1.48612e-03
125.5 1.48622e-03
125.6 1.48632e-03
125.7 1.48641e-03
125.8 1.48651e-03
125.9 1.48660e-03
126.0 1.48670e-03
126.1 1.48679e-03
126.2 1.48689e-03
126.3 1.48698e-03
126.4 1.48707e-03
126.5 1.48717e-03
126.6 1.48727e-03
126.7 1.48736e-03
126.8 1.48745e-03
126.9 1.48755e-03
127.0 1.48764e-03
127.1 1.48774e-03
127.2 1.48783e-03
127.3 1.48792e-03
127.4 1.48802e-03
127.5 1.48811e-03
127.6 1.48821e-03
127.7 1.48830e-03
127.8 1.48840e-03
127.9 1.48849e-03
128.0 1.48858e-03
128.1 1.48867e-03
128.2 1.48877e-03
128.3 1.48886e-03
128.4 1.48896e-03
128.5 1.48905e-03
128.6 1.48914e-03
128.7 1.48923e-03
128.8 1.48933e-03
128.9 1.48942e-03
129.0 1.48951e-03
129.1 1.48961e-03
129.2 1.48970e-03
129.3 1.48979e-03
129.4 1.48988e-03
129.5 1.48998e-03
129.6 1.49006e-03
129.7 1.49016e-03
129.8 1.49025e-03
129.9 1.49034e-03
130.0 1.49044e-03
130.1 1.49053e-03
130.2 1.49062e-03
130.3 1.49071e-03
130.4 1.49081e-03
130.5 1.49090e-03
130.6 1.49099e-03
130.7 1.49108e-03
130.8 1.49117e-03
130.9 1.49126e-03
131.0 1.49136e-03
131.1 1.49145e-03
131.2 1.49154e-03
131.3 1.49163e-03
131.4 1.49172e-03
131.5 1.49181e-03
131.6 1.49190e-03
131.7 1.49199e-03
131.8 1.49208e-03
131.9 1.49218e-03
132.0 1.49226e-03
132.1 1.49236e-03
132.2 1.49244e-03
132.3 1.49253e-03
132.4 1.49263e-03
132.5 1.49271e-03
132.6 1.49280e-03
132.7 1.49290e-03
132.8 1.49299e-03
132.9 1.49308e-03
133.0 1.49317e-03
133.1 1.49326e-03
133.2 1.49334e-03
133.3 1.49343e-03
133.4 1.49352e-03
133.5 1.49361e-03
133.6 1.49370e-03
133.7 1.49379e-03
133.8 1.49388e-03
133.9 1.49397e-03
134.0 1.49406e-03
134.1 1.49414e-03
134.2 1.49423e-03
134.3 1.49432e-03
134.4 1.49441e-03
134.5 1.49450e-03
134.6 1.49459e-03
134.7 1.49467e-03
134.8 1.49476e-03
134.9 1.49485e-03
135.0 1.49494e-03
135.1 1.49503e-03
135.2 1.49512e-03
135.3 1.49520e-03
135.4 1.49529e-03
135.5 1.49538e-03
135.6 1.49547e-03
135.7 1.49555e-03
135.8 1.49564e-03
135.9 1.49573e-03
136.0 1.49582e-03
136.1 1.49590e-03
136.2 1.49599e-03
136.3 1.49608e-03
136.4 1.49616e-03
136.5 1.49625e-03
136.6 1.49634e-03
136.7 1.49643e-03
136.8 1.49652e-03
136.9 1.49660e-03
137.0 1.49669e-03
137.1 1.49677e-03
137.2 1.49686e-03
137.3 1.49694e-03
137.4 1.49703e-03
137.5 1.49712e-03
137.6 1.49720e-03
137.7 1.49729e-03
137.8 1.49737e-03
137.9 1.49746e-03
138.0 1.49755e-03
138.1 1.49763e-03
138.2 1.49772e-03
138.3 1.49780e-03
138.4 1.49789e-03
138.5 1.49797e-03
138.6 1.49806e-03
138.7 1.49815e-03
138.8 1.49823e-03
138.9 1.49832e-03
139.0 1.49840e-03
139.1 1.49849e-03
139.2 1.49857e-03
139.3 1.49866e-03
139.4 1.49874e-03
139.5 1.49883e-03
139.6 1.49891e-03
139.7 1.49900e-03
139.8 1.49908e-03
139.9 1.49917e-03
140.0 1.49925e-03
140.1 1.49933e-03
140.2 1.49942e-03
140.3 1.49950e-03
140.4 1.49959e-03
140.5 1.49967e-03
140.6 1.49976e-03
140.7 1.49984e-03
140.8 1.49992e-03
140.9 1.50001e-03
141.0 1.50009e-03
141.1 1.50017e-03
141.2 1.50026e-03
141.3 1.50034e-03
141.4 1.50042e-03
141.5 1.50050e-03
141.6 1.50059e-03
141.7 1.50067e-03
141.8 1.50075e-03
141.9 1.50084e-03
142.0 1.50092e-03
142.1 1.50100e-03
142.2 1.50109e-03
142.3 1.50117e-03
142.4 1.50125e-03
142.5 1.50133e-03
142.6 1.50142e-03
142.7 1.50150e-03
142.8 1.50158e-03
142.9 1.50166e-03
143.0 1.50174e-03
143.1 1.50183e-03
143.2 1.50191e-03
143.3 1.50199e-03
143.4 1.50207e-03
143.5 1.50215e-03
143.6 1.50223e-03
143.7 1.50231e-03
143.8 1.50240e-03
143.9 1.50248e-03
144.0 1.50256e-03
144.1 1.50264e-03
144.2 1.50272e-03
144.3 1.50281e-03
144.4 1.50289e-03
144.5 1.50297e-03
144.6 1.50305e-03
144.7 1.50313e-03
144.8 1.50321e-03
144.9 1.50329e-03
145.0 1.50337e-03
145.1 1.50345e-03
145.2 1.50353e-03
145.3 1.50361e-03
145.4 1.50369e-03
145.5 1.50377e-03
145.6 1.50385e-03
145.7 1.50393e-03
145.8 1.50400e-03
145.9 1.50408e-03
146.0 1.50416e-03
146.1 1.50425e-03
146.2 1.50432e-03
146.3 1.50440e-03
146.4 1.50448e-03
146.5 1.50456e-03
146.6 1.50464e-03
146.7 1.50472e-03
146.8 1.50480e-03
146.9 1.50488e-03
147.0 1.50495e-03
147.1 1.50503e-03
147.2 1.50511e-03
147.3 1.50519e-03
147.4 1.50527e-03
147.5 1.50534e-03
147.6 1.50543e-03
147.7 1.50550e-03
147.8 1.50558e-03
147.9 1.50566e-03
148.0 1.50574e-03
148.1 1.50581e-03
148.2 1.50589e-03
148.3 1.50597e-03
148.4 1.50605e-03
148.5 1.50613e-03
148.6 1.50620e-03
148.7 1.50628e-03
148.8 1.50635e-03
148.9 1.50644e-03
149.0 1.50651e-03
149.1 1.50659e-03
149.2 1.50666e-03
149.3 1.50674e-03
149.4 1.50682e-03
149.5 1.50689e-03
149.6 1.50697e-03
149.7 1.50704e-03
149.8 1.50712e-03
149.9 1.50720e-03
150.0 1.50728e-03
150.1 1.50735e-03
150.2 1.50743e-03
150.3 1.50750e-03
150.4 1.50758e-03
150.5 1.50766e-03
150.6 1.50773e-03
150.7 1.50780e-03
150.8 1.50788e-03
150.9 1.50796e-03
151.0 1.50803e-03
151.1 1.50811e-03
151.2 1.50818e-03
151.3 1.50826e-03
151.4 1.50834e-03
151.5 1.50841e-03
151.6 1.50848e-03
151.7 1.50856e-03
151.8 1.50864e-03
151.9 1.50871e-03
152.0 1.50878e-03
152.1 1.50886e-03
152.2 1.50893e-03
152.3 1.50901e-03
152.4 1.50908e-03
152.5 1.50916e-03
152.6 1.50923e-03
152.7 1.50930e-03
152.8 1.50938e-03
152.9 1.50945e-03
153.0 1.50953e-03
153.1 1.50960e-03
153.2 1.50968e-03
153.3 1.50975e-03
153.4 1.50982e-03
153.5 1.50990e-03
153.6 1.50997e-03
153.7 1.51005e-03
153.8 1.51012e-03
153.9 1.51019e-03
154.0 1.51027e-03
154.1 1.51034e-03
154.2 1.51041e-03
154.3 1.51049e-03
154.4 1.51056e-03
154.5 1.51063e-03
154.6 1.51070e-03
154.7 1.51077e-03
154.8 1.51085e-03
154.9 1.51092e-03
155.0 1.51099e-03
155.1 1.51107e-03
155.2 1.51114e-03
155.3 1.51121e-03
155.4 1.51128e-03
155.5 1.51135e-03
155.6 1.51143e-03
155.7 1.51150e-03
155.8 1.51157e-03
155.9 1.51164e-03
156.0 1.51171e-03
156.1 1.51178e-03
156.2 1.51186e-03
156.3 1.51193e-03
156.4 1.51200e-03
156.5 1.51207e-03
156.6 1.51214e-03
156.7 1.51221e-03
156.8 1.51228e-03
156.9 1.51235e-03
157.0 1.51242e-03
157.1 1.51249e-03
157.2 1.51256e-03
157.3 1.51263e-03
157.4 1.51270e-03
157.5 1.51278e-03
157.6 1.51284e-03
157.7 1.51291e-03
157.8 1.51298e-03
157.9 1.51306e-03
158.0 1.51312e-03
158.1 1.51319e-03
158.2 1.51326e-03
158.3 1.51333e-03
158.4 1.51340e-03
158.5 1.51347e-03
158.6 1.51354e-03
158.7 1.51361e-03
158.8 1.51368e-03
158.9 1.51375e-03
159.0 1.51382e-03
159.1 1.51389e-03
159.2 1.51395e-03
159.3 1.51403e-03
159.4 1.51409e-03
159.5 1.51416e-03
159.6 1.51423e-03
159.7 1.51430e-03
159.8 1.51437e-03
159.9 1.51443e-03
160.0 1.51450e-03
160.1 1.51457e-03
160.2 1.51464e-03
160.3 1.51471e-03
160.4 1.51478e-03
160.5 1.51484e-03
160.6 1.51491e-03
160.7 1.51498e-03
160.8 1.51505e-03
160.9 1.51511e-03
161.0 1.51518e-03
161.1 1.51525e-03
161.2 1.51532e-03
161.3 1.51538e-03
161.4 1.51545e-03
161.5 1.51552e-03
161.6 1.51558e-03
161.7 1.51565e-03
161.8 1.51572e-03
161.9 1.51579e-03
162.0 1.51585e-03
162.1 1.51592e-03
162.2 1.51598e-03
162.3 1.51605e-03
162.4 1.51611e-03
162.5 1.51618e-03
162.6 1.51625e-03
162.7 1.51631e-03
162.8 1.51638e-03
162.9 1.51645e-03
163.0 1.51651e-03
163.1 1.51658e-03
163.2 1.51664e-03
163.3 1.51671e-03
163.4 1.51677e-03
163.5 1.51684e-03
163.6 1.51690e-03
163.7 1.51697e-03
163.8 1.51703e-03
163.9 1.51710e-03
164.0 1.51716e-03
164.1 1.51723e-03
164.2 1.51729e-03
164.3 1.51736e-03
164.4 1.51743e-03
164.5 1.51749e-03
164.6 1.51755e-03
164.7 1.51761e-03
164.8 1.51768e-03
164.9 1.51774e-03
165.0 1.51781e-03
165.1 1.51787e-03
165.2 1.51793e-03
165.3 1.51800e-03
165.4 1.51806e-03
165.5 1.51813e-03
165.6 1.51819e-03
165.7 1.51825e-03
165.8 1.51832e-03
165.9 1.51838e-03
166.0 1.51844e-03
166.1 1.51851e-03
166.2 1.51857e-03
166.3 1.51863e-03
166.4 1.51869e-03
166.5 1.51876e-03
166.6 1.51882e-03
166.7 1.51888e-03
166.8 1.51894e-03
166.9 1.51901e-03
167.0 1.51907e-03
167.1 1.51913e-03
167.2 1.51919e-03
167.3 1.51925e-03
167.4 1.51932e-03
167.5 1.51938e-03
167.6 1.51944e-03
167.7 1.51950e-03
167.8 1.51957e-03
167.9 1.51963e-03
168.0 1.51969e-03
168.1 1.51975e-03
168.2 1.51981e-03
168.3 1.51987e-03
168.4 1.51993e-03
168.5 1.52000e-03
168.6 1.52006e-03
168.7 1.52012e-03
168.8 1.52018e-03
168.9 1.52024e-03
169.0 1.52030e-03
169.1 1.52036e-03
169.2 1.52042e-03
169.3 1.52048e-03
169.4 1.52054e-03
169.5 1.52060e-03
169.6 1.52066e-03
169.7 1.52072e-03
169.8 1.52078e-03
169.9 1.52084e-03
170.0 1.52090e-03
170.1 1.52096e-03
170.2 1.52102e-03
170.3 1.52108e-03
170.4 1.52114e-03
170.5 1.52120e-03
170.6 1.52126e-03
170.7 1.52132e-03
170.8 1.52138e-03
170.9 1.52144e-03
171.0 1.52150e-03
171.1 1.52155e-03
171.2 1.52161e-03
171.3 1.52167e-03
171.4 1.52173e-03
171.5 1.52179e-03
171.6 1.52185e-03
171.7 1.52191e-03
171.8 1.52196e-03
171.9 1.52202e-03
172.0 1.52208e-03
172.1 1.52214e-03
172.2 1.52219e-03
172.3 1.52225e-03
172.4 1.52231e-03
172.5 1.52236e-03
172.6 1.52242e-03
172.7 1.52248e-03
172.8 1.52254e-03
172.9 1.52260e-03
173.0 1.52265e-03
173.1 1.52271e-03
173.2 1.52277e-03
173.3 1.52283e-03
173.4 1.52288e-03
173.5 1.52294e-03
173.6 1.52299e-03
173.7 1.52305e-03
173.8 1.52311e-03
173.9 1.52316e-03
174.0 1.52322e-03
174.1 1.52328e-03
174.2 1.52333e-03
174.3 1.52339e-03
174.4 1.52345e-03
174.5 1.52350e-03
174.6 1.52356e-03
174.7 1.52361e-03
174.8 1.52367e-03
174.9 1.52373e-03
175.0 1.52378e-03
175.1 1.52384e-03
175.2 1.52389e-03
175.3 1.52395e-03
175.4 1.52400e-03
175.5 1.52406e-03
175.6 1.52411e-03
175.7 1.52417e-03
175.8 1.52422e-03
175.9 1.52427e-03
176.0 1.52433e-03
176.1 1.52439e-03
176.2 1.52444e-03
176.3 1.52450e-03
176.4 1.52455e-03
176.5 1.52460e-03
176.6 1.52466e-03
176.7 1.52471e-03
176.8 1.52476e-03
176.9 1.52482e-03
177.0 1.52487e-03
177.1 1.52493e-03
177.2 1.52498e-03
177.3 1.52504e-03
177.4 1.52509e-03
177.5 1.52514e-03
177.6 1.52520e-03
177.7 1.52525e-03
177.8 1.52531e-03
177.9 1.52536e-03
178.0 1.52541e-03
178.1 1.52546e-03
178.2 1.52552e-03
178.3 1.52557e-03
178.4 1.52562e-03
178.5 1.52568e-03
178.6 1.52573e-03
178.7 1.52578e-03
178.8 1.52583e-03
178.9 1.52588e-03
179.0 1.52594e-03
179.1 1.52599e-03
179.2 1.52604e-03
179.3 1.52609e-03
179.4 1.52614e-03
179.5 1.52620e-03
179.6 1.52625e-03
179.7 1.52630e-03
179.8 1.52635e-03
179.9 1.52640e-03
180.0 1.52646e-03
180.1 1.52651e-03
180.2 1.52656e-03
180.3 1.52661e-03
180.4 1.52666e-03
180.5 1.52671e-03
180.6 1.52676e-03
180.7 1.52681e-03
180.8 1.52686e-03
180.9 1.52691e-03
181.0 1.52696e-03
181.1 1.52702e-03
181.2 1.52707e-03
181.3 1.52712e-03
181.4 1.52717e-03
181.5 1.52722e-03
181.6 1.52727e-03
181.7 1.52732e-03
181.8 1.52737e-03
181.9 1.52741e-03
182.0 1.52746e-03
182.1 1.52751e-03
182.2 1.52756e-03
182.3 1.52761e-03
182.4 1.52766e-03
182.5 1.52771e-03
182.6 1.52776e-03
182.7 1.52781e-03
182.8 1.52786e-03
182.9 1.52791e-03
183.0 1.52796e-03
183.1 1.52801e-03
183.2 1.52806e-03
183.3 1.52810e-03
183.4 1.52815e-03
183.5 1.52820e-03
183.6 1.52824e-03
183.7 1.52829e-03
183.8 1.52834e-03
183.9 1.52839e-03
184.0 1.52844e-03
184.1 1.52849e-03
184.2 1.52853e-03
184.3 1.52858e-03
184.4 1.52863e-03
184.5 1.52868e-03
184.6 1.52872e-03
184.7 1.52877e-03
184.8 1.52882e-03
184.9 1.52887e-03
185.0 1.52891e-03
185.1 1.52896e-03
185.2 1.52901e-03
185.3 1.52905e-03
185.4 1.52910e-03
185.5 1.52915e-03
185.6 1.52919e-03
185.7 1.52924e-03
185.8 1.52928e-03
185.9 1.52933e-03
186.0 1.52938e-03
186.1 1.52943e-03
186.2 1.52947e-03
186.3 1.52952e-03
186.4 1.52956e-03
186.5 1.52961e-03
186.6 1.52965e-03
186.7 1.52970e-03
186.8 1.52974e-03
186.9 1.52979e-03
187.0 1.52984e-03
187.1 1.52988e-03
187.2 1.52992e-03
187.3 1.52997e-03
187.4 1.53001e-03
187.5 1.53006e-03
187.6 1.53011e-03
187.7 1.53015e-03
187.8 1.53019e-03
187.9 1.53024e-03
188.0 1.53029e-03
188.1 1.53033e-03
188.2 1.53037e-03
188.3 1.53042e-03
188.4 1.53046e-03
188.5 1.53050e-03
188.6 1.53055e-03
188.7 1.53059e-03
188.8 1.53064e-03
188.9 1.53068e-03
189.0 1.53072e-03
189.1 1.53077e-03
189.2 1.53081e-03
189.3 1.53086e-03
189.4 1.53090e-03
189.5 1.53094e-03
189.6 1.53098e-03
189.7 1.53103e-03
189.8 1.53107e-03
189.9 1.53111e-03
190.0 1.53115e-03
190.1 1.53120e-03
190.2 1.53124e-03
190.3 1.53128e-03
190.4 1.53132e-03
190.5 1.53137e-03
190.6 1.53141e-03
190.7 1.53145e-03
190.8 1.53149e-03
190.9 1.53153e-03
191.0 1.53158e-03
191.1 1.53162e-03
191.2 1.53166e-03
191.3 1.53170e-03
191.4 1.53174e-03
191.5 1.53178e-03
191.6 1.53183e-03
191.7 1.53187e-03
191.8 1.53191e-03
191.9 1.53195e-03
192.0 1.53199e-03
192.1 1.53203e-03
192.2 1.53207e-03
192.3 1.53211e-03
192.4 1.53215e-03
192.5 1.53219e-03
192.6 1.53223e-03
192.7 1.53227e-03
192.8 1.53231e-03
192.9 1.53235e-03
193.0 1.53239e-03
193.1 1.53243e-03
193.2 1.53247e-03
193.3 1.53251e-03
193.4 1.53255e-03
193.5 1.53259e-03
193.6 1.53263e-03
193.7 1.53267e-03
193.8 1.53271e-03
193.9 1.53275e-03
194.0 1.53279e-03
194.1 1.53283e-03
194.2 1.53287e-03
194.3 1.53291e-03
194.4 1.53295e-03
194.5 1.53299e-03
194.6 1.53302e-03
194.7 1.53306e-03
194.8 1.53310e-03
194.9 1.53314e-03
195.0 1.53318e-03
195.1 1.53322e-03
195.2 1.53326e-03
195.3 1.53330e-03
195.4 1.53333e-03
195.5 1.53337e-03
195.6 1.53341e-03
195.7 1.53345e-03
195.8 1.53348e-03
195.9 1.53352e-03
196.0 1.53356e-03
196.1 1.53360e-03
196.2 1.53363e-03
196.3 1.53367e-03
196.4 1.53371e-03
196.5 1.53375e-03
196.6 1.53378e-03
196.7 1.53382e-03
196.8 1.53386e-03
196.9 1.53389e-03
197.0 1.53393e-03
197.1 1.53397e-03
197.2 1.53400e-03
197.3 1.53404e-03
197.4 1.53407e-03
197.5 1.53411e-03
197.6 1.53415e-03
197.7 1.53418e-03
197.8 1.53422e-03
197.9 1.53426e-03
198.0 1.53429e-03
198.1 1.53433e-03
198.2 1.53436e-03
198.3 1.53439e-03
198.4 1.53443e-03
198.5 1.53447e-03
198.6 1.53450e-03
198.7 1.53454e-03
198.8 1.53457e-03
198.9 1.53461e-03
199.0 1.53464e-03
199.1 1.53467e-03
199.2 1.53471e-03
199.3 1.53474e-03
199.4 1.53478e-03
199.5 1.53481e-03
199.6 1.53485e-03
199.7 1.53488e-03
199.8 1.53492e-03
199.9 1.53495e-03
200.0 1.53498e-03
200.1 1.53502e-03
200.2 1.53505e-03
200.3 1.53508e-03
200.4 1.53512e-03
200.5 1.53515e-03
200.6 1.53519e-03
200.7 1.53522e-03
200.8 1.53525e-03
200.9 1.53529e-03
201.0 1.53532e-03
201.1 1.53535e-03
201.2 1.53538e-03
201.3 1.53542e-03
201.4 1.53545e-03
201.5 1.53548e-03
201.6 1.53551e-03
201.7 1.53555e-03
201.8 1.53558e-03
201.9 1.53561e-03
202.0 1.53564e-03
202.1 1.53568e-03
202.2 1.53571e-03
202.3 1.53574e-03
202.4 1.53577e-03
202.5 1.53581e-03
202.6 1.53584e-03
202.7 1.53587e-03
202.8 1.53590e-03
202.9 1.53593e-03
203.0 1.53596e-03
203.1 1.53600e-03
203.2 1.53602e-03
203.3 1.53606e-03
203.4 1.53609e-03
203.5 1.53612e-03
203.6 1.53615e-03
203.7 1.53618e-03
203.8 1.53621e-03
203.9 1.53624e-03
204.0 1.53627e-03
204.1 1.53630e-03
204.2 1.53633e-03
204.3 1.53636e-03
204.4 1.53639e-03
204.5 1.53642e-03
204.6 1.53645e-03
204.7 1.53648e-03
204.8 1.53651e-03
204.9 1.53654e-03
205.0 1.53657e-03
205.1 1.53660e-03
205.2 1.53663e-03
205.3 1.53666e-03
205.4 1.53669e-03
205.5 1.53671e-03
205.6 1.53675e-03
205.7 1.53678e-03
205.8 1.53680e-03
205.9 1.53683e-03
206.0 1.53686e-03
206.1 1.53689e-03
206.2 1.53692e-03
206.3 1.53695e-03
206.4 1.53697e-03
206.5 1.53700e-03
206.6 1.53703e-03
206.7 1.53706e-03
206.8 1.53708e-03
206.9 1.53711e-03
207.0 1.53714e-03
207.1 1.53717e-03
207.2 1.53720e-03
207.3 1.53722e-03
207.4 1.53725e-03
207.5 1.53728e-03
207.6 1.53730e-03
207.7 1.53733e-03
207.8 1.53736e-03
207.9 1.53738e-03
208.0 1.53741e-03
208.1 1.53743e-03
208.2 1.53746e-03
208.3 1.53749e-03
208.4 1.53752e-03
208.5 1.53754e-03
208.6 1.53757e-03
208.7 1.53760e-03
208.8 1.53762e-03
208.9 1.53765e-03
209.0 1.53767e-03
209.1 1.53770e-03
209.2 1.53772e-03
209.3 1.53775e-03
209.4 1.53777e-03
209.5 1.53780e-03
209.6 1.53783e-03
209.7 1.53785e-03
209.8 1.53788e-03
209.9 1.53790e-03
210.0 1.53793e-03
210.1 1.53795e-03
210.2 1.53798e-03
210.3 1.53800e-03
210.4 1.53803e-03
210.5 1.53805e-03
210.6 1.53808e-03
210.7 1.53810e-03
210.8 1.53812e-03
210.9 1.53815e-03
211.0 1.53818e-03
211.1 1.53820e-03
211.2 1.53822e-03
211.3 1.53825e-03
211.4 1.53827e-03
211.5 1.53829e-03
211.6 1.53832e-03
211.7 1.53834e-03
211.8 1.53836e-03
211.9 1.53839e-03
212.0 1.53841e-03
212.1 1.53843e-03
212.2 1.53846e-03
212.3 1.53848e-03
212.4 1.53850e-03
212.5 1.53853e-03
212.6 1.53855e-03
212.7 1.53857e-03
212.8 1.53859e-03
212.9 1.53862e-03
213.0 1.53864e-03
213.1 1.53866e-03
213.2 1.53868e-03
213.3 1.53870e-03
213.4 1.53873e-03
213.5 1.53875e-03
213.6 1.53877e-03
213.7 1.53879e-03
213.8 1.53881e-03
213.9 1.53884e-03
214.0 1.53885e-03
214.1 1.53888e-03
214.2 1.53890e-03
214.3 1.53892e-03
214.4 1.53894e-03
214.5 1.53896e-03
214.6 1.53898e-03
214.7 1.53901e-03
214.8 1.53903e-03
214.9 1.53905e-03
215.0 1.53907e-03
215.1 1.53908e-03
215.2 1.53911e-03
215.3 1.53913e-03
215.4 1.53915e-03
215.5 1.53917e-03
215.6 1.53919e-03
215.7 1.53921e-03
215.8 1.53922e-03
215.9 1.53924e-03
216.0 1.53927e-03
216.1 1.53929e-03
216.2 1.53930e-03
216.3 1.53932e-03
216.4 1.53934e-03
216.5 1.53936e-03
216.6 1.53938e-03
216.7 1.53940e-03
216.8 1.53942e-03
216.9 1.53944e-03
217.0 1.53945e-03
217.1 1.53947e-03
217.2 1.53949e-03
217.3 1.53951e-03
217.4 1.53953e-03
217.5 1.53955e-03
217.6 1.53957e-03
217.7 1.53958e-03
217.8 1.53960e-03
217.9 1.53962e-03
218.0 1.53964e-03
218.1 1.53966e-03
218.2 1.53967e-03
218.3 1.53969e-03
218.4 1.53971e-03
218.5 1.53972e-03
218.6 1.53974e-03
218.7 1.53976e-03
218.8 1.53978e-03
218.9 1.53980e-03
219.0 1.53981e-03
219.1 1.53983e-03
219.2 1.53984e-03
219.3 1.53986e-03
219.4 1.53988e-03
219.5 1.53990e-03
219.6 1.53991e-03
219.7 1.53993e-03
219.8 1.53994e-03
219.9 1.53996e-03
220.0 1.53998e-03
220.1 1.53999e-03
220.2 1.54001e-03
220.3 1.54002e-03
220.4 1.54004e-03
220.5 1.54006e-03
220.6 1.54007e-03
220.7 1.54009e-03
220.8 1.54010e-03
220.9 1.54012e-03
221.0 1.54013e-03
221.1 1.54015e-03
221.2 1.54016e-03
221.3 1.54018e-03
221.4 1.54019e-03
221.5 1.54021e-03
221.6 1.54022e-03
221.7 1.54024e-03
221.8 1.54025e-03
221.9 1.54027e-03
222.0 1.54028e-03
222.1 1.54030e-03
222.2 1.54031e-03
222.3 1.54032e-03
222.4 1.54034e-03
222.5 1.54035e-03
222.6 1.54037e-03
222.7 1.54038e-03
222.8 1.54039e-03
222.9 1.54041e-03
223.0 1.54042e-03
223.1 1.54043e-03
223.2 1.54045e-03
223.3 1.54046e-03
223.4 1.54047e-03
223.5 1.54049e-03
223.6 1.54050e-03
223.7 1.54051e-03
223.8 1.54052e-03
223.9 1.54054e-03
224.0 1.54055e-03
224.1 1.54056e-03
224.2 1.54057e-03
224.3 1.54059e-03
224.4 1.54060e-03
224.5 1.54061e-03
224.6 1.54062e-03
224.7 1.54064e-03
224.8 1.54065e-03
224.9 1.54066e-03
225.0 1.54067e-03
225.1 1.54068e-03
225.2 1.54070e-03
225.3 1.54071e-03
225.4 1.54072e-03
225.5 1.54073e-03
225.6 1.54074e-03
225.7 1.54075e-03
225.8 1.54076e-03
225.9 1.54077e-03
226.0 1.54078e-03
226.1 1.54079e-03
226.2 1.54080e-03
226.3 1.54081e-03
226.4 1.54082e-03
226.5 1.54083e-03
226.6 1.54084e-03
226.7 1.54085e-03
226.8 1.54086e-03
226.9 1.54087e-03
227.0 1.54088e-03
227.1 1.54089e-03
227.2 1.54090e-03
227.3 1.54091e-03
227.4 1.54092e-03
227.5 1.54093e-03
227.6 1.54094e-03
227.7 1.54095e-03
227.8 1.54096e-03
227.9 1.54097e-03
228.0 1.54097e-03
228.1 1.54098e-03
228.2 1.54099e-03
228.3 1.54100e-03
228.4 1.54101e-03
228.5 1.54102e-03
228.6 1.54103e-03
228.7 1.54103e-03
228.8 1.54104e-03
228.9 1.54105e-03
229.0 1.54106e-03
229.1 1.54107e-03
229.2 1.54108e-03
229.3 1.54108e-03
229.4 1.54109e-03
229.5 1.54110e-03
229.6 1.54111e-03
229.7 1.54111e-03
229.8 1.54112e-03
229.9 1.54113e-03
230.0 1.54113e-03
230.1 1.54114e-03
230.2 1.54115e-03
230.3 1.54115e-03
230.4 1.54116e-03
230.5 1.54117e-03
230.6 1.54117e-03
230.7 1.54118e-03
230.8 1.54119e-03
230.9 1.54119e-03
231.0 1.54120e-03
231.1 1.54121e-03
231.2 1.54121e-03
231.3 1.54122e-03
231.4 1.54122e-03
231.5 1.54123e-03
231.6 1.54123e-03
231.7 1.54124e-03
231.8 1.54124e-03
231.9 1.54125e-03
232.0 1.54125e-03
232.1 1.54126e-03
232.2 1.54127e-03
232.3 1.54127e-03
232.4 1.54128e-03
232.5 1.54128e-03
232.6 1.54129e-03
232.7 1.54129e-03
232.8 1.54129e-03
232.9 1.54130e-03
233.0 1.54131e-03
233.1 1.54131e-03
233.2 1.54131e-03
233.3 1.54132e-03
233.4 1.54132e-03
233.5 1.54132e-03
233.6 1.54133e-03
233.7 1.54133e-03
233.8 1.54134e-03
233.9 1.54134e-03
234.0 1.54134e-03
234.1 1.54135e-03
234.2 1.54135e-03
234.3 1.54135e-03
234.4 1.54135e-03
234.5 1.54136e-03
234.6 1.54136e-03
234.7 1.54136e-03
234.8 1.54137e-03
234.9 1.54137e-03
235.0 1.54137e-03
235.1 1.54137e-03
235.2 1.54137e-03
235.3 1.54138e-03
235.4 1.54138e-03
235.5 1.54138e-03
235.6 1.54138e-03
235.7 1.54138e-03
235.8 1.54139e-03
235.9 1.54139e-03
236.0 1.54139e-03
236.1 1.54139e-03
236.2 1.54139e-03
236.3 1.54139e-03
236.4 1.54139e-03
236.5 1.54140e-03
236.6 1.54140e-03
236.7 1.54140e-03
236.8 1.54140e-03
236.9 1.54140e-03
237.0 1.54140e-03
237.1 1.54140e-03
237.2 1.54140e-03
237.3 1.54140e-03
237.4 1.54140e-03
237.5 1.54140e-03
237.6 1.54140e-03
237.7 1.54140e-03
237.8 1.54140e-03
237.9 1.54140e-03
238.0 1.54140e-03
238.1 1.54140e-03
238.2 1.54140e-03
238.3 1.54140e-03
238.4 1.54140e-03
238.5 1.54140e-03
238.6 1.54140e-03
238.7 1.54140e-03
238.8 1.54140e-03
238.9 1.54139e-03
239.0 1.54139e-03
239.1 1.54139e-03
239.2 1.54139e-03
239.3 1.54139e-03
239.4 1.54139e-03
239.5 1.54138e-03
239.6 1.54139e-03
239.7 1.54138e-03
239.8 1.54138e-03
239.9 1.54138e-03
240.0 1.54137e-03
240.1 1.54137e-03
240.2 1.54137e-03
240.3 1.54137e-03
240.4 1.54136e-03
240.5 1.54136e-03
240.6 1.54136e-03
240.7 1.54136e-03
240.8 1.54135e-03
240.9 1.54135e-03
241.0 1.54135e-03
241.1 1.54134e-03
241.2 1.54134e-03
241.3 1.54134e-03
241.4 1.54134e-03
241.5 1.54133e-03
241.6 1.54133e-03
241.7 1.54132e-03
241.8 1.54132e-03
241.9 1.54132e-03
242.0 1.54131e-03
242.1 1.54131e-03
242.2 1.54130e-03
242.3 1.54130e-03
242.4 1.54129e-03
242.5 1.54129e-03
242.6 1.54129e-03
242.7 1.54128e-03
242.8 1.54128e-03
242.9 1.54127e-03
243.0 1.54127e-03
243.1 1.54126e-03
243.2 1.54126e-03
243.3 1.54125e-03
243.4 1.54125e-03
243.5 1.54124e-03
243.6 1.54124e-03
243.7 1.54123e-03
243.8 1.54123e-03
243.9 1.54122e-03
244.0 1.54122e-03
244.1 1.54121e-03
244.2 1.54120e-03
244.3 1.54120e-03
244.4 1.54119e-03
244.5 1.54118e-03
244.6 1.54118e-03
244.7 1.54117e-03
244.8 1.54116e-03
244.9 1.54116e-03
245.0 1.54115e-03
245.1 1.54114e-03
245.2 1.54114e-03
245.3 1.54113e-03
245.4 1.54112e-03
245.5 1.54112e-03
245.6 1.54111e-03
245.7 1.54110e-03
245.8 1.54110e-03
245.9 1.54109e-03
246.0 1.54108e-03
246.1 1.54107e-03
246.2 1.54106e-03
246.3 1.54105e-03
246.4 1.54105e-03
246.5 1.54104e-03
246.6 1.54103e-03
246.7 1.54102e-03
246.8 1.54101e-03
246.9 1.54100e-03
247.0 1.54100e-03
247.1 1.54099e-03
247.2 1.54098e-03
247.3 1.54097e-03
247.4 1.54096e-03
247.5 1.54095e-03
247.6 1.54094e-03
247.7 1.54093e-03
247.8 1.54093e-03
247.9 1.54092e-03
248.0 1.54091e-03
248.1 1.54090e-03
248.2 1.54089e-03
248.3 1.54088e-03
248.4 1.54087e-03
248.5 1.54086e-03
248.6 1.54085e-03
248.7 1.54084e-03
248.8 1.54083e-03
248.9 1.54082e-03
249.0 1.54081e-03
249.1 1.54080e-03
249.2 1.54078e-03
249.3 1.54078e-03
249.4 1.54076e-03
249.5 1.54076e-03
249.6 1.54074e-03
249.7 1.54073e-03
249.8 1.54072e-03
249.9 1.54071e-03
250.0 1.54070e-03
250.1 1.54069e-03
250.2 1.54068e-03
250.3 1.54066e-03
250.4 1.54065e-03
250.5 1.54064e-03
250.6 1.54063e-03
250.7 1.54062e-03
250.8 1.54060e-03
250.9 1.54059e-03
251.0 1.54058e-03
251.1 1.54057e-03
251.2 1.54055e-03
251.3 1.54054e-03
251.4 1.54053e-03
251.5 1.54052e-03
251.6 1.54050e-03
251.7 1.54049e-03
251.8 1.54048e-03
251.9 1.54046e-03
252.0 1.54045e-03
252.1 1.54044e-03
252.2 1.54043e-03
252.3 1.54041e-03
252.4 1.54040e-03
252.5 1.54038e-03
252.6 1.54037e-03
252.7 1.54036e-03
252.8 1.54034e-03
252.9 1.54033e-03
253.0 1.54031e-03
253.1 1.54030e-03
253.2 1.54028e-03
253.3 1.54027e-03
253.4 1.54026e-03
253.5 1.54024e-03
253.6 1.54023e-03
253.7 1.54021e-03
253.8 1.54020e-03
253.9 1.54018e-03
254.0 1.54017e-03
254.1 1.54015e-03
254.2 1.54014e-03
254.3 1.54012e-03
254.4 1.54011e-03
254.5 1.54009e-03
254.6 1.54008e-03
254.7 1.54006e-03
254.8 1.54005e-03
254.9 1.54003e-03
255.0 1.54002e-03
255.1 1.54000e-03
255.2 1.53998e-03
255.3 1.53997e-03
255.4 1.53995e-03
255.5 1.53993e-03
255.6 1.53992e-03
255.7 1.53990e-03
255.8 1.53988e-03
255.9 1.53987e-03
256.0 1.53985e-03
256.1 1.53984e-03
256.2 1.53982e-03
256.3 1.53980e-03
256.4 1.53979e-03
256.5 1.53977e-03
256.6 1.53975e-03
256.7 1.53973e-03
256.8 1.53972e-03
256.9 1.53970e-03
257.0 1.53968e-03
257.1 1.53966e-03
257.2 1.53964e-03
257.3 1.53963e-03
257.4 1.53961e-03
257.5 1.53959e-03
257.6 1.53957e-03
257.7 1.53955e-03
257.8 1.53954e-03
257.9 1.53952e-03
258.0 1.53950e-03
258.1 1.53948e-03
258.2 1.53946e-03
258.3 1.53944e-03
258.4 1.53942e-03
258.5 1.53940e-03
258.6 1.53938e-03
258.7 1.53936e-03
258.8 1.53935e-03
258.9 1.53932e-03
259.0 1.53931e-03
259.1 1.53929e-03
259.2 1.53927e-03
259.3 1.53925e-03
259.4 1.53923e-03
259.5 1.53921e-03
259.6 1.53919e-03
259.7 1.53917e-03
259.8 1.53915e-03
259.9 1.53913e-03
260.0 1.53911e-03
260.1 1.53909e-03
260.2 1.53906e-03
260.3 1.53904e-03
260.4 1.53902e-03
260.5 1.53900e-03
260.6 1.53898e-03
260.7 1.53896e-03
260.8 1.53894e-03
260.9 1.53892e-03
261.0 1.53889e-03
261.1 1.53887e-03
261.2 1.53885e-03
261.3 1.53883e-03
261.4 1.53881e-03
261.5 1.53879e-03
261.6 1.53876e-03
261.7 1.53874e-03
261.8 1.53872e-03
261.9 1.53870e-03
262.0 1.53868e-03
262.1 1.53865e-03
262.2 1.53863e-03
262.3 1.53861e-03
262.4 1.53859e-03
262.5 1.53856e-03
262.6 1.53854e-03
262.7 1.53852e-03
262.8 1.53849e-03
262.9 1.53847e-03
263.0 1.53845e-03
263.1 1.53842e-03
263.2 1.53840e-03
263.3 1.53838e-03
263.4 1.53835e-03
263.5 1.53833e-03
263.6 1.53831e-03
263.7 1.53828e-03
263.8 1.53826e-03
263.9 1.53823e-03
264.0 1.53821e-03
264.1 1.53818e-03
264.2 1.53816e-03
264.3 1.53814e-03
264.4 1.53811e-03
264.5 1.53809e-03
264.6 1.53806e-03
264.7 1.53804e-03
264.8 1.53801e-03
264.9 1.53799e-03
265.0 1.53796e-03
265.1 1.53794e-03
265.2 1.53791e-03
265.3 1.53789e-03
265.4 1.53786e-03
265.5 1.53784e-03
265.6 1.53781e-03
265.7 1.53779e-03
265.8 1.53776e-03
265.9 1.53773e-03
266.0 1.53771e-03
266.1 1.53768e-03
266.2 1.53765e-03
266.3 1.53763e-03
266.4 1.53760e-03
266.5 1.53758e-03
266.6 1.53755e-03
266.7 1.53752e-03
266.8 1.53750e-03
266.9 1.53747e-03
267.0 1.53744e-03
267.1 1.53741e-03
267.2 1.53739e-03
267.3 1.53736e-03
267.4 1.53733e-03
267.5 1.53730e-03
267.6 1.53728e-03
267.7 1.53725e-03
267.8 1.53722e-03
267.9 1.53720e-03
268.0 1.53717e-03
268.1 1.53714e-03
268.2 1.53711e-03
268.3 1.53708e-03
268.4 1.53705e-03
268.5 1.53703e-03
268.6 1.53700e-03
268.7 1.53697e-03
268.8 1.53694e-03
268.9 1.53691e-03
269.0 1.53688e-03
269.1 1.53685e-03
269.2 1.53682e-03
269.3 1.53679e-03
269.4 1.53677e-03
269.5 1.53674e-03
269.6 1.53671e-03
269.7 1.53668e-03
269.8 1.53665e-03
269.9 1.53662e-03
270.0 1.53659e-03
270.1 1.53656e-03
270.2 1.53653e-03
270.3 1.53650e-03
270.4 1.53647e-03
270.5 1.53644e-03
270.6 1.53641e-03
270.7 1.53638e-03
270.8 1.53635e-03
270.9 1.53632e-03
271.0 1.53629e-03
271.1 1.53626e-03
271.2 1.53623e-03
271.3 1.53620e-03
271.4 1.53616e-03
271.5 1.53613e-03
271.6 1.53610e-03
271.7 1.53607e-03
271.8 1.53604e-03
271.9 1.53601e-03
272.0 1.53598e-03
272.1 1.53594e-03
272.2 1.53591e-03
272.3 1.53588e-03
272.4 1.53585e-03
272.5 1.53582e-03
272.6 1.53578e-03
272.7 1.53575e-03
272.8 1.53572e-03
272.9 1.53568e-03
273.0 1.53565e-03
273.1 1.53562e-03
273.2 1.53559e-03
273.3 1.53556e-03
273.4 1.53552e-03
273.5 1.53549e-03
273.6 1.53545e-03
273.7 1.53542e-03
273.8 1.53539e-03
273.9 1.53536e-03
274.0 1.53532e-03
274.1 1.53529e-03
274.2 1.53526e-03
274.3 1.53522e-03
274.4 1.53519e-03
274.5 1.53515e-03
274.6 1.53512e-03
274.7 1.53509e-03
274.8 1.53505e-03
274.9 1.53502e-03
275.0 1.53498e-03
275.1 1.53495e-03
275.2 1.53491e-03
275.3 1.53488e-03
275.4 1.53484e-03
275.5 1.53481e-03
275.6 1.53477e-03
275.7 1.53474e-03
275.8 1.53470e-03
275.9 1.53467e-03
276.0 1.53463e-03
276.1 1.53460e-03
276.2 1.53456e-03
276.3 1.53453e-03
276.4 1.53449e-03
276.5 1.53445e-03
276.6 1.53442e-03
276.7 1.53438e-03
276.8 1.53435e-03
276.9 1.53431e-03
277.0 1.53428e-03
277.1 1.53424e-03
277.2 1.53420e-03
277.3 1.53417e-03
277.4 1.53413e-03
277.5 1.53409e-03
277.6 1.53405e-03
277.7 1.53402e-03
277.8 1.53398e-03
277.9 1.53394e-03
278.0 1.53391e-03
278.1 1.53387e-03
278.2 1.53383e-03
278.3 1.53379e-03
278.4 1.53376e-03
278.5 1.53372e-03
278.6 1.53368e-03
278.7 1.53364e-03
278.8 1.53360e-03
278.9 1.53357e-03
279.0 1.53353e-03
279.1 1.53349e-03
279.2 1.53345e-03
279.3 1.53341e-03
279.4 1.53337e-03
279.5 1.53334e-03
279.6 1.53330e-03
279.7 1.53326e-03
279.8 1.53322e-03
279.9 1.53318e-03
280.0 1.53314e-03
280.1 1.53310e-03
280.2 1.53306e-03
280.3 1.53302e-03
280.4 1.53298e-03
280.5 1.53294e-03
280.6 1.53290e-03
280.7 1.53286e-03
280.8 1.53282e-03
280.9 1.53278e-03
281.0 1.53274e-03
281.1 1.53270e-03
281.2 1.53266e-03
281.3 1.53262e-03
281.4 1.53258e-03
281.5 1.53254e-03
281.6 1.53250e-03
281.7 1.53246e-03
281.8 1.53242e-03
281.9 1.53238e-03
282.0 1.53234e-03
282.1 1.53230e-03
282.2 1.53226e-03
282.3 1.53222e-03
282.4 1.53217e-03
282.5 1.53213e-03
282.6 1.53209e-03
282.7 1.53205e-03
282.8 1.53201e-03
282.9 1.53197e-03
283.0 1.53192e-03
283.1 1.53188e-03
283.2 1.53184e-03
283.3 1.53180e-03
283.4 1.53175e-03
283.5 1.53171e-03
283.6 1.53167e-03
283.7 1.53163e-03
283.8 1.53158e-03
283.9 1.53154e-03
284.0 1.53150e-03
284.1 1.53146e-03
284.2 1.53141e-03
284.3 1.53137e-03
284.4 1.53133e-03
284.5 1.53129e-03
284.6 1.53124e-03
284.7 1.53120e-03
284.8 1.53115e-03
284.9 1.53111e-03
285.0 1.53107e-03
285.1 1.53102e-03
285.2 1.53098e-03
285.3 1.53093e-03
285.4 1.53089e-03
285.5 1.53085e-03
285.6 1.53080e-03
285.7 1.53076e-03
285.8 1.53071e-03
285.9 1.53067e-03
286.0 1.53062e-03
286.1 1.53058e-03
286.2 1.53053e-03
286.3 1.53049e-03
286.4 1.53045e-03
286.5 1.53040e-03
286.6 1.53036e-03
286.7 1.53031e-03
286.8 1.53027e-03
286.9 1.53022e-03
287.0 1.53017e-03
287.1 1.53013e-03
287.2 1.53008e-03
287.3 1.53004e-03
287.4 1.52999e-03
287.5 1.52995e-03
287.6 1.52990e-03
287.7 1.52985e-03
287.8 1.52981e-03
287.9 1.52976e-03
288.0 1.52971e-03
288.1 1.52966e-03
288.2 1.52962e-03
288.3 1.52957e-03
288.4 1.52953e-03
288.5 1.52948e-03
288.6 1.52943e-03
288.7 1.52938e-03
288.8 1.52934e-03
288.9 1.52929e-03
289.0 1.52924e-03
289.1 1.52920e-03
289.2 1.52915e-03
289.3 1.52910e-03
289.4 1.52905e-03
289.5 1.52900e-03
289.6 1.52896e-03
289.7 1.52891e-03
289.8 1.52886e-03
289.9 1.52881e-03
290.0 1.52876e-03
290.1 1.52871e-03
290.2 1.52866e-03
290.3 1.52862e-03
290.4 1.52857e-03
290.5 1.52852e-03
290.6 1.52847e-03
290.7 1.52842e-03
290.8 1.52838e-03
290.9 1.52833e-03
291.0 1.52828e-03
291.1 1.52823e-03
291.2 1.52818e-03
291.3 1.52813e-03
291.4 1.52808e-03
291.5 1.52803e-03
291.6 1.52798e-03
291.7 1.52793e-03
291.8 1.52788e-03
291.9 1.52783e-03
292.0 1.52778e-03
292.1 1.52773e-03
292.2 1.52768e-03
292.3 1.52762e-03
292.4 1.52758e-03
292.5 1.52752e-03
292.6 1.52747e-03
292.7 1.52742e-03
292.8 1.52737e-03
292.9 1.52732e-03
293.0 1.52727e-03
293.1 1.52722e-03
293.2 1.52717e-03
293.3 1.52711e-03
293.4 1.52706e-03
293.5 1.52701e-03
293.6 1.52696e-03
293.7 1.52691e-03
293.8 1.52685e-03
293.9 1.52680e-03
294.0 1.52675e-03
294.1 1.52670e-03
294.2 1.52665e-03
294.3 1.52659e-03
294.4 1.52654e-03
294.5 1.52649e-03
294.6 1.52643e-03
294.7 1.52638e-03
294.8 1.52633e-03
294.9 1.52627e-03
295.0 1.52622e-03
295.1 1.52617e-03
295.2 1.52612e-03
295.3 1.52606e-03
295.4 1.52601e-03
295.5 1.52596e-03
295.6 1.52590e-03
295.7 1.52585e-03
295.8 1.52579e-03
295.9 1.52574e-03
296.0 1.52569e-03
296.1 1.52563e-03
296.2 1.52558e-03
296.3 1.52553e-03
296.4 1.52547e-03
296.5 1.52541e-03
296.6 1.52536e-03
296.7 1.52531e-03
296.8 1.52525e-03
296.9 1.52520e-03
297.0 1.52514e-03
297.1 1.52509e-03
297.2 1.52503e-03
297.3 1.52498e-03
297.4 1.52492e-03
297.5 1.52487e-03
297.6 1.52481e-03
297.7 1.52476e-03
297.8 1.52470e-03
297.9 1.52465e-03
298.0 1.52459e-03
298.1 1.52453e-03
298.2 1.52448e-03
298.3 1.52442e-03
298.4 1.52437e-03
298.5 1.52431e-03
298.6 1.52425e-03
298.7 1.52420e-03
298.8 1.52414e-03
298.9 1.52409e-03
299.0 1.52403e-03
299.1 1.52397e-03
299.2 1.52392e-03
299.3 1.52386e-03
299.4 1.52380e-03
299.5 1.52374e-03
299.6 1.52369e-03
299.7 1.52363e-03
299.8 1.52357e-03
299.9 1.52351e-03
300.0 1.52345e-03
300.1 1.52340e-03
300.2 1.52334e-03
300.3 1.52328e-03
300.4 1.52323e-03
300.5 1.52317e-03
300.6 1.52311e-03
300.7 1.52305e-03
300.8 1.52299e-03
300.9 1.52293e-03
301.0 1.52287e-03
301.1 1.52281e-03
301.2 1.52276e-03
301.3 1.52270e-03
301.4 1.52264e-03
301.5 1.52258e-03
301.6 1.52252e-03
301.7 1.52246e-03
301.8 1.52240e-03
301.9 1.52234e-03
302.0 1.52228e-03
302.1 1.52222e-03
302.2 1.52216e-03
302.3 1.52210e-03
302.4 1.52204e-03
302.5 1.52198e-03
302.6 1.52192e-03
302.7 1.52186e-03
302.8 1.52180e-03
302.9 1.52174e-03
303.0 1.52168e-03
303.1 1.52162e-03
303.2 1.52156e-03
303.3 1.52150e-03
303.4 1.52144e-03
303.5 1.52138e-03
303.6 1.52132e-03
303.7 1.52126e-03
303.8 1.52119e-03
303.9 1.52113e-03
304.0 1.52107e-03
304.1 1.52101e-03
304.2 1.52095e-03
304.3 1.52089e-03
304.4 1.52083e-03
304.5 1.52076e-03
304.6 1.52070e-03
304.7 1.52064e-03
304.8 1.52058e-03
304.9 1.52052e-03
305.0 1.52045e-03
305.1 1.52039e-03
305.2 1.52033e-03
305.3 1.52026e-03
305.4 1.52020e-03
305.5 1.52014e-03
305.6 1.52008e-03
305.7 1.52001e-03
305.8 1.51995e-03
305.9 1.51989e-03
306.0 1.51983e-03
306.1 1.51976e-03
306.2 1.51970e-03
306.3 1.51964e-03
306.4 1.51957e-03
306.5 1.51951e-03
306.6 1.51944e-03
306.7 1.51938e-03
306.8 1.51932e-03
306.9 1.51925e-03
307.0 1.51919e-03
307.1 1.51912e-03
307.2 1.51906e-03
307.3 1.51900e-03
307.4 1.51893e-03
307.5 1.51887e-03
307.6 1.51880e-03
307.7 1.51874e-03
307.8 1.51867e-03
307.9 1.51861e-03
308.0 1.51854e-03
308.1 1.51848e-03
308.2 1.51841e-03
308.3 1.51835e-03
308.4 1.51828e-03
308.5 1.51822e-03
308.6 1.51815e-03
308.7 1.51808e-03
308.8 1.51802e-03
308.9 1.51795e-03
309.0 1.51789e-03
309.1 1.51782e-03
309.2 1.51776e-03
309.3 1.51769e-03
309.4 1.51762e-03
309.5 1.51756e-03
309.6 1.51749e-03
309.7 1.51742e-03
309.8 1.51736e-03
309.9 1.51729e-03
310.0 1.51722e-03
310.1 1.51716e-03
310.2 1.51709e-03
310.3 1.51702e-03
310.4 1.51696e-03
310.5 1.51689e-03
310.6 1.51682e-03
310.7 1.51675e-03
310.8 1.51668e-03
310.9 1.51661e-03
311.0 1.51655e-03
311.1 1.51648e-03
311.2 1.51641e-03
311.3 1.51634e-03
311.4 1.51628e-03
311.5 1.51621e-03
311.6 1.51614e-03
311.7 1.51607e-03
311.8 1.51600e-03
311.9 1.51593e-03
312.0 1.51586e-03
312.1 1.51580e-03
312.2 1.51573e-03
312.3 1.51566e-03
312.4 1.51559e-03
312.5 1.51552e-03
312.6 1.51545e-03
312.7 1.51538e-03
312.8 1.51531e-03
312.9 1.51524e-03
313.0 1.51517e-03
313.1 1.51510e-03
313.2 1.51503e-03
313.3 1.51496e-03
313.4 1.51489e-03
313.5 1.51482e-03
313.6 1.51475e-03
313.7 1.51468e-03
313.8 1.51461e-03
313.9 1.51454e-03
314.0 1.51447e-03
314.1 1.51440e-03
314.2 1.51433e-03
314.3 1.51426e-03
314.4 1.51419e-03
314.5 1.51411e-03
314.6 1.51404e-03
314.7 1.51398e-03
314.8 1.51390e-03
314.9 1.51383e-03
315.0 1.51376e-03
315.1 1.51369e-03
315.2 1.51362e-03
315.3 1.51354e-03
315.4 1.51347e-03
315.5 1.51340e-03
315.6 1.51333e-03
315.7 1.51326e-03
315.8 1.51318e-03
315.9 1.51311e-03
316.0 1.51304e-03
316.1 1.51297e-03
316.2 1.51289e-03
316.3 1.51282e-03
316.4 1.51275e-03
316.5 1.51268e-03
316.6 1.51260e-03
316.7 1.51253e-03
316.8 1.51245e-03
316.9 1.51238e-03
317.0 1.51231e-03
317.1 1.51223e-03
317.2 1.51216e-03
317.3 1.51209e-03
317.4 1.51201e-03
317.5 1.51194e-03
317.6 1.51186e-03
317.7 1.51179e-03
317.8 1.51172e-03
317.9 1.51164e-03
318.0 1.51157e-03
318.1 1.51149e-03
318.2 1.51142e-03
318.3 1.51135e-03
318.4 1.51127e-03
318.5 1.51120e-03
318.6 1.51112e-03
318.7 1.51105e-03
318.8 1.51097e-03
318.9 1.51090e-03
319.0 1.51082e-03
319.1 1.51075e-03
319.2 1.51067e-03
319.3 1.51059e-03
319.4 1.51052e-03
319.5 1.51044e-03
319.6 1.51037e-03
319.7 1.51029e-03
319.8 1.51022e-03
319.9 1.51014e-03
320.0 1.51006e-03
320.1 1.50999e-03
320.2 1.50991e-03
320.3 1.50983e-03
320.4 1.50976e-03
320.5 1.50968e-03
320.6 1.50960e-03
320.7 1.50953e-03
320.8 1.50945e-03
320.9 1.50937e-03
321.0 1.50930e-03
321.1 1.50922e-03
321.2 1.50914e-03
321.3 1.50906e-03
321.4 1.50899e-03
321.5 1.50891e-03
321.6 1.50883e-03
321.7 1.50875e-03
321.8 1.50867e-03
321.9 1.50860e-03
322.0 1.50852e-03
322.1 1.50844e-03
322.2 1.50836e-03
322.3 1.50828e-03
322.4 1.50821e-03
322.5 1.50813e-03
322.6 1.50805e-03
322.7 1.50797e-03
322.8 1.50789e-03
322.9 1.50781e-03
323.0 1.50773e-03
323.1 1.50765e-03
323.2 1.50757e-03
323.3 1.50750e-03
323.4 1.50741e-03
323.5 1.50733e-03
323.6 1.50726e-03
323.7 1.50718e-03
323.8 1.50710e-03
323.9 1.50702e-03
324.0 1.50694e-03
324.1 1.50686e-03
324.2 1.50678e-03
324.3 1.50670e-03
324.4 1.50662e-03
324.5 1.50654e-03
324.6 1.50645e-03
324.7 1.50637e-03
324.8 1.50630e-03
324.9 1.50621e-03
325.0 1.50613e-03
325.1 1.50605e-03
325.2 1.50597e-03
325.3 1.50589e-03
325.4 1.50581e-03
325.5 1.50573e-03
325.6 1.50565e-03
325.7 1.50557e-03
325.8 1.50548e-03
325.9 1.50540e-03
326.0 1.50532e-03
326.1 1.50524e-03
326.2 1.50516e-03
326.3 1.50507e-03
326.4 1.50499e-03
326.5 1.50491e-03
326.6 1.50483e-03
326.7 1.50474e-03
326.8 1.50466e-03
326.9 1.50458e-03
327.0 1.50450e-03
327.1 1.50441e-03
327.2 1.50433e-03
327.3 1.50425e-03
327.4 1.50417e-03
327.5 1.50408e-03
327.6 1.50400e-03
327.7 1.50392e-03
327.8 1.50383e-03
327.9 1.50375e-03
328.0 1.50367e-03
328.1 1.50358e-03
328.2 1.50350e-03
328.3 1.50341e-03
328.4 1.50333e-03
328.5 1.50325e-03
328.6 1.50316e-03
328.7 1.50308e-03
328.8 1.50299e-03
328.9 1.50291e-03
329.0 1.50282e-03
329.1 1.50274e-03
329.2 1.50265e-03
329.3 1.50257e-03
329.4 1.50248e-03
329.5 1.50240e-03
329.6 1.50232e-03
329.7 1.50223e-03
329.8 1.50215e-03
329.9 1.50206e-03
330.0 1.50197e-03
330.1 1.50189e-03
330.2 1.50180e-03
330.3 1.50172e-03
330.4 1.50163e-03
330.5 1.50154e-03
330.6 1.50146e-03
330.7 1.50137e-03
330.8 1.50129e-03
330.9 1.50120e-03
331.0 1.50112e-03
331.1 1.50103e-03
331.2 1.50094e-03
331.3 1.50085e-03
331.4 1.50077e-03
331.5 1.50068e-03
331.6 1.50059e-03
331.7 1.50051e-03
331.8 1.50042e-03
331.9 1.50033e-03
332.0 1.50024e-03
332.1 1.50016e-03
332.2 1.50007e-03
332.3 1.49998e-03
332.4 1.49989e-03
332.5 1.49980e-03
332.6 1.49972e-03
332.7 1.49963e-03
332.8 1.49954e-03
332.9 1.49945e-03
333.0 1.49937e-03
333.1 1.49928e-03
333.2 1.49919e-03
333.3 1.49910e-03
333.4 1.49901e-03
333.5 1.49892e-03
333.6 1.49883e-03
333.7 1.49875e-03
333.8 1.49866e-03
333.9 1.49857e-03
334.0 1.49848e-03
334.1 1.49839e-03
334.2 1.49830e-03
334.3 1.49821e-03
334.4 1.49812e-03
334.5 1.49803e-03
334.6 1.49794e-03
334.7 1.49785e-03
334.8 1.49776e-03
334.9 1.49767e-03
335.0 1.49758e-03
335.1 1.49749e-03
335.2 1.49740e-03
335.3 1.49731e-03
335.4 1.49722e-03
335.5 1.49713e-03
335.6 1.49704e-03
335.7 1.49695e-03
335.8 1.49686e-03
335.9 1.49677e-03
336.0 1.49668e-03
336.1 1.49659e-03
336.2 1.49650e-03
336.3 1.49640e-03
336.4 1.49631e-03
336.5 1.49622e-03
336.6 1.49613e-03
336.7 1.49604e-03
336.8 1.49595e-03
336.9 1.49586e-03
337.0 1.49577e-03
337.1 1.49567e-03
337.2 1.49558e-03
337.3 1.49549e-03
337.4 1.49540e-03
337.5 1.49531e-03
337.6 1.49521e-03
337.7 1.49512e-03
337.8 1.49503e-03
337.9 1.49494e-03
338.0 1.49484e-03
338.1 1.49475e-03
338.2 1.49466e-03
338.3 1.49457e-03
338.4 1.49447e-03
338.5 1.49438e-03
338.6 1.49429e-03
338.7 1.49419e-03
338.8 1.49410e-03
338.9 1.49400e-03
339.0 1.49391e-03
339.1 1.49381e-03
339.2 1.49372e-03
339.3 1.49363e-03
339.4 1.49353e-03
339.5 1.49344e-03
339.6 1.49334e-03
339.7 1.49325e-03
339.8 1.49315e-03
339.9 1.49306e-03
340.0 1.49297e-03
340.1 1.49287e-03
340.2 1.49278e-03
340.3 1.49268e-03
340.4 1.49259e-03
340.5 1.49249e-03
340.6 1.49240e-03
340.7 1.49230e-03
340.8 1.49220e-03
340.9 1.49211e-03
341.0 1.49201e-03
341.1 1.49192e-03
341.2 1.49182e-03
341.3 1.49173e-03
341.4 1.49163e-03
341.5 1.49153e-03
341.6 1.49144e-03
341.7 1.49134e-03
341.8 1.49124e-03
341.9 1.49115e-03
342.0 1.49105e-03
342.1 1.49096e-03
342.2 1.49086e-03
342.3 1.49076e-03
342.4 1.49067e-03
342.5 1.49057e-03
342.6 1.49047e-03
342.7 1.49038e-03
342.8 1.49028e-03
342.9 1.49018e-03
343.0 1.49008e-03
343.1 1.48999e-03
343.2 1.48989e-03
343.3 1.48979e-03
343.4 1.48969e-03
343.5 1.48960e-03
343.6 1.48950e-03
343.7 1.48940e-03
343.8 1.48930e-03
343.9 1.48920e-03
344.0 1.48910e-03
344.1 1.48900e-03
344.2 1.48891e-03
344.3 1.48881e-03
344.4 1.48871e-03
344.5 1.48861e-03
344.6 1.48851e-03
344.7 1.48841e-03
344.8 1.48832e-03
344.9 1.48822e-03
345.0 1.48812e-03
345.1 1.48802e-03
345.2 1.48792e-03
345.3 1.48782e-03
345.4 1.48772e-03
345.5 1.48762e-03
345.6 1.48752e-03
345.7 1.48742e-03
345.8 1.48732e-03
345.9 1.48722e-03
346.0 1.48712e-03
346.1 1.48702e-03
346.2 1.48692e-03
346.3 1.48682e-03
346.4 1.48672e-03
346.5 1.48662e-03
346.6 1.48651e-03
346.7 1.48641e-03
346.8 1.48632e-03
346.9 1.48621e-03
347.0 1.48611e-03
347.1 1.48601e-03
347.2 1.48591e-03
347.3 1.48581e-03
347.4 1.48571e-03
347.5 1.48560e-03
347.6 1.48550e-03
347.7 1.48540e-03
347.8 1.48530e-03
347.9 1.48520e-03
348.0 1.48510e-03
348.1 1.48500e-03
348.2 1.48489e-03
348.3 1.48479e-03
348.4 1.48469e-03
348.5 1.48458e-03
348.6 1.48448e-03
348.7 1.48438e-03
348.8 1.48428e-03
348.9 1.48418e-03
349.0 1.48407e-03
349.1 1.48397e-03
349.2 1.48387e-03
349.3 1.48376e-03
349.4 1.48366e-03
349.5 1.48356e-03
349.6 1.48345e-03
349.7 1.48335e-03
349.8 1.48324e-03
349.9 1.48314e-03
350.0 1.48304e-03
350.1 1.48294e-03
350.2 1.48283e-03
350.3 1.48273e-03
350.4 1.48262e-03
350.5 1.48252e-03
350.6 1.48241e-03
350.7 1.48231e-03
350.8 1.48220e-03
350.9 1.48210e-03
351.0 1.48199e-03
351.1 1.48189e-03
351.2 1.48179e-03
351.3 1.48168e-03
351.4 1.48158e-03
351.5 1.48147e-03
351.6 1.48136e-03
351.7 1.48126e-03
351.8 1.48115e-03
351.9 1.48105e-03
352.0 1.48094e-03
352.1 1.48084e-03
352.2 1.48073e-03
352.3 1.48063e-03
352.4 1.48052e-03
352.5 1.48041e-03
352.6 1.48031e-03
352.7 1.48020e-03
352.8 1.48009e-03
352.9 1.47999e-03
353.0 1.47988e-03
353.1 1.47977e-03
353.2 1.47967e-03
353.3 1.47956e-03
353.4 1.47946e-03
353.5 1.47935e-03
353.6 1.47924e-03
353.7 1.47913e-03
353.8 1.47903e-03
353.9 1.47892e-03
354.0 1.47881e-03
354.1 1.47870e-03
354.2 1.47860e-03
354.3 1.47849e-03
354.4 1.47838e-03
354.5 1.47827e-03
354.6 1.47816e-03
354.7 1.47806e-03
354.8 1.47795e-03
354.9 1.47784e-03
355.0 1.47773e-03
355.1 1.47763e-03
355.2 1.47752e-03
355.3 1.47741e-03
355.4 1.47730e-03
355.5 1.47719e-03
355.6 1.47708e-03
355.7 1.47697e-03
355.8 1.47686e-03
355.9 1.47675e-03
356.0 1.47665e-03
356.1 1.47654e-03
356.2 1.47642e-03
356.3 1.47632e-03
356.4 1.47621e-03
356.5 1.47610e-03
356.6 1.47599e-03
356.7 1.47588e-03
356.8 1.47577e-03
356.9 1.47566e-03
357.0 1.47555e-03
357.1 1.47544e-03
357.2 1.47533e-03
357.3 1.47522e-03
357.4 1.47511e-03
357.5 1.47500e-03
357.6 1.47488e-03
357.7 1.47477e-03
357.8 1.47466e-03
357.9 1.47455e-03
358.0 1.47444e-03
358.1 1.47433e-03
358.2 1.47422e-03
358.3 1.47411e-03
358.4 1.47400e-03
358.5 1.47389e-03
358.6 1.47377e-03
358.7 1.47366e-03
358.8 1.47355e-03
358.9 1.47344e-03
359.0 1.47333e-03
359.1 1.47322e-03
359.2 1.47310e-03
359.3 1.47299e-03
359.4 1.47288e-03
359.5 1.47276e-03
359.6 1.47265e-03
359.7 1.47254e-03
359.8 1.47243e-03
359.9 1.47231e-03
360.0 1.47220e-03
360.1 1.47209e-03
360.2 1.47198e-03
360.3 1.47186e-03
360.4 1.47175e-03
360.5 1.47164e-03
360.6 1.47152e-03
360.7 1.47141e-03
360.8 1.47130e-03
360.9 1.47118e-03
361.0 1.47107e-03
361.1 1.47096e-03
361.2 1.47084e-03
361.3 1.47073e-03
361.4 1.47061e-03
361.5 1.47050e-03
361.6 1.47039e-03
361.7 1.47027e-03
361.8 1.47015e-03
361.9 1.47004e-03
362.0 1.46993e-03
362.1 1.46981e-03
362.2 1.46970e-03
362.3 1.46958e-03
362.4 1.46946e-03
362.5 1.46935e-03
362.6 1.46924e-03
362.7 1.46912e-03
362.8 1.46901e-03
362.9 1.46889e-03
363.0 1.46877e-03
363.1 1.46866e-03
363.2 1.46854e-03
363.3 1.46843e-03
363.4 1.46831e-03
363.5 1.46819e-03
363.6 1.46808e-03
363.7 1.46796e-03
363.8 1.46785e-03
363.9 1.46773e-03
364.0 1.46761e-03
364.1 1.46750e-03
364.2 1.46738e-03
364.3 1.46726e-03
364.4 1.46715e-03
364.5 1.46703e-03
364.6 1.46691e-03
364.7 1.46680e-03
364.8 1.46668e-03
364.9 1.46656e-03
365.0 1.46644e-03
365.1 1.46633e-03
365.2 1.46621e-03
365.3 1.46609e-03
365.4 1.46598e-03
365.5 1.46586e-03
365.6 1.46574e-03
365.7 1.46562e-03
365.8 1.46550e-03
365.9 1.46539e-03
366.0 1.46527e-03
366.1 1.46515e-03
366.2 1.46503e-03
366.3 1.46491e-03
366.4 1.46479e-03
366.5 1.46467e-03
366.6 1.46456e-03
366.7 1.46444e-03
366.8 1.46432e-03
366.9 1.46420e-03
367.0 1.46408e-03
367.1 1.46396e-03
367.2 1.46384e-03
367.3 1.46372e-03
367.4 1.46360e-03
367.5 1.46348e-03
367.6 1.46336e-03
367.7 1.46324e-03
367.8 1.46312e-03
367.9 1.46300e-03
368.0 1.46288e-03
368.1 1.46276e-03
368.2 1.46264e-03
368.3 1.46252e-03
368.4 1.46240e-03
368.5 1.46228e-03
368.6 1.46216e-03
368.7 1.46204e-03
368.8 1.46192e-03
368.9 1.46180e-03
369.0 1.46168e-03
369.1 1.46155e-03
369.2 1.46143e-03
369.3 1.46131e-03
369.4 1.46119e-03
369.5 1.46107e-03
369.6 1.46095e-03
369.7 1.46083e-03
369.8 1.46071e-03
369.9 1.46058e-03
370.0 1.46046e-03
370.1 1.46034e-03
370.2 1.46022e-03
370.3 1.46010e-03
370.4 1.45998e-03
370.5 1.45985e-03
370.6 1.45973e-03
370.7 1.45961e-03
370.8 1.45948e-03
370.9 1.45936e-03
371.0 1.45924e-03
371.1 1.45912e-03
371.2 1.45899e-03
371.3 1.45887e-03
371.4 1.45875e-03
371.5 1.45862e-03
371.6 1.45850e-03
371.7 1.45838e-03
371.8 1.45825e-03
371.9 1.45813e-03
372.0 1.45801e-03
372.1 1.45788e-03
372.2 1.45776e-03
372.3 1.45764e-03
372.4 1.45751e-03
372.5 1.45739e-03
372.6 1.45726e-03
372.7 1.45714e-03
372.8 1.45701e-03
372.9 1.45689e-03
373.0 1.45677e-03
373.1 1.45664e-03
373.2 1.45652e-03
373.3 1.45639e-03
373.4 1.45627e-03
373.5 1.45614e-03
373.6 1.45602e-03
373.7 1.45589e-03
373.8 1.45577e-03
373.9 1.45564e-03
374.0 1.45552e-03
374.1 1.45539e-03
374.2 1.45526e-03
374.3 1.45514e-03
374.4 1.45501e-03
374.5 1.45489e-03
374.6 1.45476e-03
374.7 1.45464e-03
374.8 1.45451e-03
374.9 1.45438e-03
375.0 1.45426e-03
375.1 1.45413e-03
375.2 1.45400e-03
375.3 1.45388e-03
375.4 1.45375e-03
375.5 1.45362e-03
375.6 1.45350e-03
375.7 1.45337e-03
375.8 1.45324e-03
375.9 1.45311e-03
376.0 1.45299e-03
376.1 1.45286e-03
376.2 1.45273e-03
376.3 1.45261e-03
376.4 1.45248e-03
376.5 1.45235e-03
376.6 1.45222e-03
376.7 1.45210e-03
376.8 1.45197e-03
376.9 1.45184e-03
377.0 1.45171e-03
377.1 1.45158e-03
377.2 1.45146e-03
377.3 1.45132e-03
377.4 1.45120e-03
377.5 1.45107e-03
377.6 1.45094e-03
377.7 1.45081e-03
377.8 1.45069e-03
377.9 1.45056e-03
378.0 1.45043e-03
378.1 1.45030e-03
378.2 1.45017e-03
378.3 1.45004e-03
378.4 1.44991e-03
378.5 1.44978e-03
378.6 1.44965e-03
378.7 1.44952e-03
378.8 1.44939e-03
378.9 1.44926e-03
379.0 1.44913e-03
379.1 1.44900e-03
379.2 1.44887e-03
379.3 1.44874e-03
379.4 1.44861e-03
379.5 1.44848e-03
379.6 1.44835e-03
379.7 1.44822e-03
379.8 1.44809e-03
379.9 1.44796e-03
380.0 1.44782e-03
380.1 1.44769e-03
380.2 1.44757e-03
380.3 1.44744e-03
380.4 1.44730e-03
380.5 1.44717e-03
380.6 1.44704e-03
380.7 1.44691e-03
380.8 1.44678e-03
380.9 1.44665e-03
381.0 1.44651e-03
381.1 1.44638e-03
381.2 1.44625e-03
381.3 1.44612e-03
381.4 1.44599e-03
381.5 1.44586e-03
381.6 1.44572e-03
381.7 1.44559e-03
381.8 1.44546e-03
381.9 1.44533e-03
382.0 1.44520e-03
382.1 1.44506e-03
382.2 1.44493e-03
382.3 1.44480e-03
382.4 1.44466e-03
382.5 1.44453e-03
382.6 1.44440e-03
382.7 1.44426e-03
382.8 1.44413e-03
382.9 1.44400e-03
383.0 1.44386e-03
383.1 1.44373e-03
383.2 1.44360e-03
383.3 1.44346e-03
383.4 1.44333e-03
383.5 1.44320e-03
383.6 1.44306e-03
383.7 1.44293e-03
383.8 1.44279e-03
383.9 1.44266e-03
384.0 1.44252e-03
384.1 1.44239e-03
384.2 1.44225e-03
384.3 1.44212e-03
384.4 1.44198e-03
384.5 1.44185e-03
384.6 1.44172e-03
384.7 1.44158e-03
384.8 1.44145e-03
384.9 1.44131e-03
385.0 1.44118e-03
385.1 1.44104e-03
385.2 1.44090e-03
385.3 1.44077e-03
385.4 1.44064e-03
385.5 1.44050e-03
385.6 1.44036e-03
385.7 1.44023e-03
385.8 1.44009e-03
385.9 1.43995e-03
386.0 1.43982e-03
386.1 1.43969e-03
386.2 1.43955e-03
386.3 1.43941e-03
386.4 1.43928e-03
386.5 1.43914e-03
386.6 1.43900e-03
386.7 1.43887e-03
386.8 1.43873e-03
386.9 1.43859e-03
387.0 1.43845e-03
387.1 1.43832e-03
387.2 1.43818e-03
387.3 1.43804e-03
387.4 1.43791e-03
387.5 1.43777e-03
387.6 1.43763e-03
387.7 1.43749e-03
387.8 1.43736e-03
387.9 1.43722e-03
388.0 1.43708e-03
388.1 1.43694e-03
388.2 1.43680e-03
388.3 1.43667e-03
388.4 1.43653e-03
388.5 1.43639e-03
388.6 1.43625e-03
388.7 1.43611e-03
388.8 1.43597e-03
388.9 1.43583e-03
389.0 1.43570e-03
389.1 1.43556e-03
389.2 1.43542e-03
389.3 1.43528e-03
389.4 1.43514e-03
389.5 1.43500e-03
389.6 1.43486e-03
389.7 1.43472e-03
389.8 1.43458e-03
389.9 1.43445e-03
390.0 1.43431e-03
390.1 1.43417e-03
390.2 1.43403e-03
390.3 1.43389e-03
390.4 1.43375e-03
390.5 1.43361e-03
390.6 1.43347e-03
390.7 1.43333e-03
390.8 1.43319e-03
390.9 1.43305e-03
391.0 1.43291e-03
391.1 1.43277e-03
391.2 1.43263e-03
391.3 1.43248e-03
391.4 1.43234e-03
391.5 1.43220e-03
391.6 1.43206e-03
391.7 1.43192e-03
391.8 1.43178e-03
391.9 1.43164e-03
392.0 1.43150e-03
392.1 1.43136e-03
392.2 1.43122e-03
392.3 1.43107e-03
392.4 1.43093e-03
392.5 1.43079e-03
392.6 1.43065e-03
392.7 1.43051e-03
392.8 1.43037e-03
392.9 1.43022e-03
393.0 1.43008e-03
393.1 1.42994e-03
393.2 1.42980e-03
393.3 1.42965e-03
393.4 1.42951e-03
393.5 1.42937e-03
393.6 1.42922e-03
393.7 1.42908e-03
393.8 1.42894e-03
393.9 1.42880e-03
394.0 1.42865e-03
394.1 1.42851e-03
394.2 1.42837e-03
394.3 1.42822e-03
394.4 1.42808e-03
394.5 1.42794e-03
394.6 1.42779e-03
394.7 1.42765e-03
394.8 1.42750e-03
394.9 1.42736e-03
395.0 1.42722e-03
395.1 1.42707e-03
395.2 1.42693e-03
395.3 1.42678e-03
395.4 1.42664e-03
395.5 1.42650e-03
395.6 1.42635e-03
395.7 1.42621e-03
395.8 1.42606e-03
395.9 1.42592e-03
396.0 1.42577e-03
396.1 1.42563e-03
396.2 1.42548e-03
396.3 1.42534e-03
396.4 1.42519e-03
396.5 1.42505e-03
396.6 1.42490e-03
396.7 1.42475e-03
396.8 1.42461e-03
396.9 1.42446e-03
397.0 1.42432e-03
397.1 1.42417e-03
397.2 1.42403e-03
397.3 1.42388e-03
397.4 1.42373e-03
397.5 1.42359e-03
397.6 1.42344e-03
397.7 1.42330e-03
397.8 1.42315e-03
397.9 1.42300e-03
398.0 1.42286e-03
398.1 1.42271e-03
398.2 1.42256e-03
398.3 1.42242e-03
398.4 1.42227e-03
398.5 1.42212e-03
398.6 1.42198e-03
398.7 1.42183e-03
398.8 1.42168e-03
398.9 1.42153e-03
399.0 1.42139e-03
399.1 1.42124e-03
399.2 1.42109e-03
399.3 1.42094e-03
399.4 1.42079e-03
399.5 1.42065e-03
399.6 1.42050e-03
399.7 1.42035e-03
399.8 1.42020e-03
399.9 1.42006e-03
400.0 1.41991e-03
400.1 1.41976e-03
400.2 1.41961e-03
400.3 1.41946e-03
400.4 1.41931e-03
400.5 1.41916e-03
400.6 1.41902e-03
400.7 1.41887e-03
400.8 1.41872e-03
400.9 1.41857e-03
401.0 1.41842e-03
401.1 1.41827e-03
401.2 1.41812e-03
401.3 1.41797e-03
401.4 1.41782e-03
401.5 1.41767e-03
401.6 1.41752e-03
401.7 1.41737e-03
401.8 1.41722e-03
401.9 1.41708e-03
402.0 1.41693e-03
402.1 1.41678e-03
402.2 1.41663e-03
402.3 1.41648e-03
402.4 1.41633e-03
402.5 1.41617e-03
402.6 1.41602e-03
402.7 1.41587e-03
402.8 1.41572e-03
402.9 1.41557e-03
403.0 1.41542e-03
403.1 1.41527e-03
403.2 1.41512e-03
403.3 1.41496e-03
403.4 1.41481e-03
403.5 1.41466e-03
403.6 1.41451e-03
403.7 1.41436e-03
403.8 1.41421e-03
403.9 1.41406e-03
404.0 1.41391e-03
404.1 1.41375e-03
404.2 1.41360e-03
404.3 1.41345e-03
404.4 1.41330e-03
404.5 1.41315e-03
404.6 1.41299e-03
404.7 1.41284e-03
404.8 1.41269e-03
404.9 1.41254e-03
405.0 1.41238e-03
405.1 1.41223e-03
405.2 1.41208e-03
405.3 1.41193e-03
405.4 1.41177e-03
405.5 1.41162e-03
405.6 1.41147e-03
405.7 1.41131e-03
405.8 1.41116e-03
405.9 1.41101e-03
406.0 1.41085e-03
406.1 1.41070e-03
406.2 1.41055e-03
406.3 1.41039e-03
406.4 1.41024e-03
406.5 1.41008e-03
406.6 1.40993e-03
406.7 1.40978e-03
406.8 1.40962e-03
406.9 1.40947e-03
407.0 1.40931e-03
407.1 1.40916e-03
407.2 1.40900e-03
407.3 1.40885e-03
407.4 1.40869e-03
407.5 1.40854e-03
407.6 1.40839e-03
407.7 1.40823e-03
407.8 1.40807e-03
407.9 1.40792e-03
408.0 1.40777e-03
408.1 1.40761e-03
408.2 1.40746e-03
408.3 1.40730e-03
408.4 1.40714e-03
408.5 1.40699e-03
408.6 1.40683e-03
408.7 1.40668e-03
408.8 1.40652e-03
408.9 1.40636e-03
409.0 1.40621e-03
409.1 1.40605e-03
409.2 1.40589e-03
409.3 1.40574e-03
409.4 1.40558e-03
409.5 1.40543e-03
409.6 1.40527e-03
409.7 1.40511e-03
409.8 1.40496e-03
409.9 1.40480e-03
410.0 1.40464e-03
410.1 1.40448e-03
410.2 1.40433e-03
410.3 1.40417e-03
410.4 1.40401e-03
410.5 1.40385e-03
410.6 1.40370e-03
410.7 1.40354e-03
410.8 1.40338e-03
410.9 1.40322e-03
411.0 1.40307e-03
411.1 1.40291e-03
411.2 1.40275e-03
411.3 1.40259e-03
411.4 1.40243e-03
411.5 1.40228e-03
411.6 1.40212e-03
411.7 1.40196e-03
411.8 1.40180e-03
411.9 1.40164e-03
412.0 1.40148e-03
412.1 1.40133e-03
412.2 1.40117e-03
412.3 1.40101e-03
412.4 1.40085e-03
412.5 1.40069e-03
412.6 1.40053e-03
412.7 1.40037e-03
412.8 1.40021e-03
412.9 1.40005e-03
413.0 1.39989e-03
413.1 1.39973e-03
413.2 1.39958e-03
413.3 1.39942e-03
413.4 1.39925e-03
413.5 1.39909e-03
413.6 1.39893e-03
413.7 1.39877e-03
413.8 1.39861e-03
413.9 1.39845e-03
414.0 1.39829e-03
414.1 1.39813e-03
414.2 1.39797e-03
414.3 1.39781e-03
414.4 1.39765e-03
414.5 1.39749e-03
414.6 1.39733e-03
414.7 1.39717e-03
414.8 1.39701e-03
414.9 1.39685e-03
415.0 1.39668e-03
415.1 1.39652e-03
415.2 1.39636e-03
415.3 1.39620e-03
415.4 1.39604e-03
415.5 1.39588e-03
415.6 1.39572e-03
415.7 1.39555e-03
415.8 1.39539e-03
415.9 1.39523e-03
416.0 1.39507e-03
416.1 1.39491e-03
416.2 1.39474e-03
416.3 1.39458e-03
416.4 1.39442e-03
416.5 1.39426e-03
416.6 1.39409e-03
416.7 1.39393e-03
416.8 1.39377e-03
416.9 1.39361e-03
417.0 1.39344e-03
417.1 1.39328e-03
417.2 1.39312e-03
417.3 1.39295e-03
417.4 1.39279e-03
417.5 1.39263e-03
417.6 1.39247e-03
417.7 1.39230e-03
417.8 1.39214e-03
417.9 1.39197e-03
418.0 1.39181e-03
418.1 1.39164e-03
418.2 1.39148e-03
418.3 1.39132e-03
418.4 1.39115e-03
418.5 1.39099e-03
418.6 1.39082e-03
418.7 1.39066e-03
418.8 1.39050e-03
418.9 1.39033e-03
419.0 1.39017e-03
419.1 1.39000e-03
419.2 1.38984e-03
419.3 1.38968e-03
419.4 1.38951e-03
419.5 1.38934e-03
419.6 1.38918e-03
419.7 1.38902e-03
419.8 1.38885e-03
419.9 1.38868e-03
420.0 1.38852e-03
420.1 1.38835e-03
420.2 1.38819e-03
420.3 1.38802e-03
420.4 1.38786e-03
420.5 1.38769e-03
420.6 1.38753e-03
420.7 1.38736e-03
420.8 1.38719e-03
420.9 1.38703e-03
421.0 1.38686e-03
421.1 1.38670e-03
421.2 1.38653e-03
421.3 1.38636e-03
421.4 1.38620e-03
421.5 1.38603e-03
421.6 1.38586e-03
421.7 1.38570e-03
421.8 1.38553e-03
421.9 1.38536e-03
422.0 1.38520e-03
422.1 1.38503e-03
422.2 1.38486e-03
422.3 1.38470e-03
422.4 1.38453e-03
422.5 1.38436e-03
422.6 1.38419e-03
422.7 1.38403e-03
422.8 1.38386e-03
422.9 1.38369e-03
423.0 1.38352e-03
423.1 1.38335e-03
423.2 1.38319e-03
423.3 1.38302e-03
423.4 1.38285e-03
423.5 1.38268e-03
423.6 1.38251e-03
423.7 1.38234e-03
423.8 1.38218e-03
423.9 1.38201e-03
424.0 1.38184e-03
424.1 1.38167e-03
424.2 1.38150e-03
424.3 1.38133e-03
424.4 1.38116e-03
424.5 1.38099e-03
424.6 1.38082e-03
424.7 1.38065e-03
424.8 1.38049e-03
424.9 1.38032e-03
425.0 1.38015e-03
425.1 1.37998e-03
425.2 1.37981e-03
425.3 1.37964e-03
425.4 1.37947e-03
425.5 1.37930e-03
425.6 1.37913e-03
425.7 1.37896e-03
425.8 1.37879e-03
425.9 1.37862e-03
426.0 1.37845e-03
426.1 1.37828e-03
426.2 1.37811e-03
426.3 1.37793e-03
426.4 1.37776e-03
426.5 1.37759e-03
426.6 1.37742e-03
426.7 1.37725e-03
426.8 1.37708e-03
426.9 1.37691e-03
427.0 1.37674e-03
427.1 1.37657e-03
427.2 1.37639e-03
427.3 1.37622e-03
427.4 1.37605e-03
427.5 1.37588e-03
427.6 1.37571e-03
427.7 1.37554e-03
427.8 1.37536e-03
427.9 1.37519e-03
428.0 1.37502e-03
428.1 1.37485e-03
428.2 1.37467e-03
428.3 1.37450e-03
428.4 1.37433e-03
428.5 1.37416e-03
428.6 1.37399e-03
428.7 1.37381e-03
428.8 1.37364e-03
428.9 1.37346e-03
429.0 1.37329e-03
429.1 1.37312e-03
429.2 1.37295e-03
429.3 1.37278e-03
429.4 1.37260e-03
429.5 1.37243e-03
429.6 1.37226e-03
429.7 1.37208e-03
429.8 1.37191e-03
429.9 1.37173e-03
430.0 1.37156e-03
430.1 1.37139e-03
430.2 1.37121e-03
430.3 1.37104e-03
430.4 1.37087e-03
430.5 1.37069e-03
430.6 1.37052e-03
430.7 1.37034e-03
430.8 1.37017e-03
430.9 1.36999e-03
431.0 1.36982e-03
431.1 1.36964e-03
431.2 1.36947e-03
431.3 1.36930e-03
431.4 1.36912e-03
431.5 1.36894e-03
431.6 1.36877e-03
431.7 1.36859e-03
431.8 1.36842e-03
431.9 1.36824e-03
432.0 1.36807e-03
432.1 1.36789e-03
432.2 1.36772e-03
432.3 1.36754e-03
432.4 1.36737e-03
432.5 1.36719e-03
432.6 1.36702e-03
432.7 1.36684e-03
432.8 1.36666e-03
432.9 1.36649e-03
433.0 1.36631e-03
433.1 1.36614e-03
433.2 1.36596e-03
433.3 1.36578e-03
433.4 1.36561e-03
433.5 1.36543e-03
433.6 1.36525e-03
433.7 1.36507e-03
433.8 1.36490e-03
433.9 1.36472e-03
434.0 1.36454e-03
434.1 1.36437e-03
434.2 1.36419e-03
434.3 1.36402e-03
434.4 1.36384e-03
434.5 1.36366e-03
434.6 1.36348e-03
434.7 1.36330e-03
434.8 1.36313e-03
434.9 1.36295e-03
435.0 1.36277e-03
435.1 1.36259e-03
435.2 1.36241e-03
435.3 1.36224e-03
435.4 1.36206e-03
435.5 1.36188e-03
435.6 1.36170e-03
435.7 1.36152e-03
435.8 1.36134e-03
435.9 1.36116e-03
436.0 1.36099e-03
436.1 1.36081e-03
436.2 1.36063e-03
436.3 1.36045e-03
436.4 1.36027e-03
436.5 1.36009e-03
436.6 1.35991e-03
436.7 1.35973e-03
436.8 1.35955e-03
436.9 1.35938e-03
437.0 1.35920e-03
437.1 1.35901e-03
437.2 1.35884e-03
437.3 1.35866e-03
437.4 1.35848e-03
437.5 1.35830e-03
437.6 1.35812e-03
437.7 1.35794e-03
437.8 1.35776e-03
437.9 1.35758e-03
438.0 1.35740e-03
438.1 1.35722e-03
438.2 1.35704e-03
438.3 1.35686e-03
438.4 1.35667e-03
438.5 1.35650e-03
438.6 1.35631e-03
438.7 1.35613e-03
438.8 1.35595e-03
438.9 1.35577e-03
439.0 1.35559e-03
439.1 1.35541e-03
439.2 1.35523e-03
439.3 1.35504e-03
439.4 1.35486e-03
439.5 1.35468e-03
439.6 1.35450e-03
439.7 1.35432e-03
439.8 1.35414e-03
439.9 1.35396e-03
440.0 1.35378e-03
440.1 1.35359e-03
440.2 1.35341e-03
440.3 1.35323e-03
440.4 1.35304e-03
440.5 1.35286e-03
440.6 1.35268e-03
440.7 1.35250e-03
440.8 1.35231e-03
440.9 1.35213e-03
441.0 1.35195e-03
441.1 1.35177e-03
441.2 1.35158e-03
441.3 1.35140e-03
441.4 1.35122e-03
441.5 1.35103e-03
441.6 1.35085e-03
441.7 1.35067e-03
441.8 1.35048e-03
441.9 1.35030e-03
442.0 1.35012e-03
442.1 1.34993e-03
442.2 1.34975e-03
442.3 1.34957e-03
442.4 1.34938e-03
442.5 1.34920e-03
442.6 1.34901e-03
442.7 1.34883e-03
442.8 1.34865e-03
442.9 1.34846e-03
443.0 1.34828e-03
443.1 1.34809e-03
443.2 1.34791e-03
443.3 1.34772e-03
443.4 1.34754e-03
443.5 1.34735e-03
443.6 1.34717e-03
443.7 1.34699e-03
443.8 1.34680e-03
443.9 1.34662e-03
444.0 1.34643e-03
444.1 1.34624e-03
444.2 1.34606e-03
444.3 1.34588e-03
444.4 1.34569e-03
444.5 1.34551e-03
444.6 1.34532e-03
444.7 1.34513e-03
444.8 1.34495e-03
444.9 1.34476e-03
445.0 1.34457e-03
445.1 1.34439e-03
445.2 1.34420e-03
445.3 1.34402e-03
445.4 1.34383e-03
445.5 1.34364e-03
445.6 1.34346e-03
445.7 1.34327e-03
445.8 1.34309e-03
445.9 1.34290e-03
446.0 1.34271e-03
446.1 1.34252e-03
446.2 1.34234e-03
446.3 1.34215e-03
446.4 1.34196e-03
446.5 1.34178e-03
446.6 1.34159e-03
446.7 1.34140e-03
446.8 1.34122e-03
446.9 1.34103e-03
447.0 1.34084e-03
447.1 1.34065e-03
447.2 1.34046e-03
447.3 1.34027e-03
447.4 1.34009e-03
447.5 1.33990e-03
447.6 1.33971e-03
447.7 1.33953e-03
447.8 1.33933e-03
447.9 1.33915e-03
448.0 1.33896e-03
448.1 1.33877e-03
448.2 1.33858e-03
448.3 1.33839e-03
448.4 1.33821e-03
448.5 1.33802e-03
448.6 1.33783e-03
448.7 1.33764e-03
448.8 1.33745e-03
448.9 1.33726e-03
449.0 1.33707e-03
449.1 1.33688e-03
449.2 1.33669e-03
449.3 1.33650e-03
449.4 1.33631e-03
449.5 1.33612e-03
449.6 1.33593e-03
449.7 1.33575e-03
449.8 1.33556e-03
449.9 1.33537e-03
450.0 1.33517e-03
450.1 1.33498e-03
450.2 1.33480e-03
450.3 1.33460e-03
450.4 1.33441e-03
450.5 1.33423e-03
450.6 1.33403e-03
450.7 1.33384e-03
450.8 1.33366e-03
450.9 1.33346e-03
451.0 1.33327e-03
451.1 1.33308e-03
451.2 1.33289e-03
451.3 1.33270e-03
451.4 1.33251e-03
451.5 1.33232e-03
451.6 1.33213e-03
451.7 1.33193e-03
451.8 1.33174e-03
451.9 1.33155e-03
452.0 1.33136e-03
452.1 1.33117e-03
452.2 1.33098e-03
452.3 1.33078e-03
452.4 1.33059e-03
452.5 1.33040e-03
452.6 1.33021e-03
452.7 1.33002e-03
452.8 1.32982e-03
452.9 1.32963e-03
453.0 1.32944e-03
453.1 1.32925e-03
453.2 1.32906e-03
453.3 1.32886e-03
453.4 1.32867e-03
453.5 1.32848e-03
453.6 1.32829e-03
453.7 1.32809e-03
453.8 1.32790e-03
453.9 1.32771e-03
454.0 1.32752e-03
454.1 1.32732e-03
454.2 1.32713e-03
454.3 1.32694e-03
454.4 1.32674e-03
454.5 1.32655e-03
454.6 1.32635e-03
454.7 1.32616e-03
454.8 1.32597e-03
454.9 1.32577e-03
455.0 1.32558e-03
455.1 1.32539e-03
455.2 1.32519e-03
455.3 1.32500e-03
455.4 1.32480e-03
455.5 1.32461e-03
455.6 1.32441e-03
455.7 1.32422e-03
455.8 1.32403e-03
455.9 1.32383e-03
456.0 1.32364e-03
456.1 1.32344e-03
456.2 1.32325e-03
456.3 1.32305e-03
456.4 1.32286e-03
456.5 1.32266e-03
456.6 1.32247e-03
456.7 1.32227e-03
456.8 1.32208e-03
456.9 1.32188e-03
457.0 1.32168e-03
457.1 1.32149e-03
457.2 1.32130e-03
457.3 1.32110e-03
457.4 1.32090e-03
457.5 1.32071e-03
457.6 1.32051e-03
457.7 1.32031e-03
457.8 1.32012e-03
457.9 1.31992e-03
458.0 1.31973e-03
458.1 1.31953e-03
458.2 1.31933e-03
458.3 1.31914e-03
458.4 1.31894e-03
458.5 1.31874e-03
458.6 1.31855e-03
458.7 1.31835e-03
458.8 1.31815e-03
458.9 1.31796e-03
459.0 1.31776e-03
459.1 1.31756e-03
459.2 1.31736e-03
459.3 1.31717e-03
459.4 1.31697e-03
459.5 1.31677e-03
459.6 1.31658e-03
459.7 1.31638e-03
459.8 1.31618e-03
459.9 1.31598e-03
460.0 1.31578e-03
460.1 1.31559e-03
460.2 1.31539e-03
460.3 1.31519e-03
460.4 1.31499e-03
460.5 1.31480e-03
460.6 1.31460e-03
460.7 1.31440e-03
460.8 1.31420e-03
460.9 1.31400e-03
461.0 1.31380e-03
461.1 1.31360e-03
461.2 1.31340e-03
461.3 1.31321e-03
461.4 1.31301e-03
461.5 1.31281e-03
461.6 1.31261e-03
461.7 1.31241e-03
461.8 1.31221e-03
461.9 1.31201e-03
462.0 1.31181e-03
462.1 1.31161e-03
462.2 1.31141e-03
462.3 1.31121e-03
462.4 1.31101e-03
462.5 1.31081e-03
462.6 1.31062e-03
462.7 1.31041e-03
462.8 1.31021e-03
462.9 1.31001e-03
463.0 1.30981e-03
463.1 1.30961e-03
463.2 1.30941e-03
463.3 1.30921e-03
463.4 1.30901e-03
463.5 1.30881e-03
463.6 1.30861e-03
463.7 1.30841e-03
463.8 1.30821e-03
463.9 1.30801e-03
464.0 1.30780e-03
464.1 1.30760e-03
464.2 1.30740e-03
464.3 1.30720e-03
464.4 1.30700e-03
464.5 1.30680e-03
464.6 1.30660e-03
464.7 1.30640e-03
464.8 1.30620e-03
464.9 1.30600e-03
465.0 1.30579e-03
465.1 1.30559e-03
465.2 1.30539e-03
465.3 1.30519e-03
465.4 1.30499e-03
465.5 1.30479e-03
465.6 1.30458e-03
465.7 1.30438e-03
465.8 1.30418e-03
465.9 1.30397e-03
466.0 1.30377e-03
466.1 1.30357e-03
466.2 1.30337e-03
466.3 1.30316e-03
466.4 1.30296e-03
466.5 1.30276e-03
466.6 1.30256e-03
466.7 1.30235e-03
466.8 1.30215e-03
466.9 1.30195e-03
467.0 1.30174e-03
467.1 1.30154e-03
467.2 1.30134e-03
467.3 1.30113e-03
467.4 1.30093e-03
467.5 1.30073e-03
467.6 1.30052e-03
467.7 1.30032e-03
467.8 1.30011e-03
467.9 1.29991e-03
468.0 1.29971e-03
468.1 1.29950e-03
468.2 1.29930e-03
468.3 1.29910e-03
468.4 1.29889e-03
468.5 1.29869e-03
468.6 1.29848e-03
468.7 1.29828e-03
468.8 1.29807e-03
468.9 1.29787e-03
469.0 1.29766e-03
469.1 1.29746e-03
469.2 1.29725e-03
469.3 1.29705e-03
469.4 1.29684e-03
469.5 1.29664e-03
469.6 1.29643e-03
469.7 1.29622e-03
469.8 1.29602e-03
469.9 1.29581e-03
470.0 1.29561e-03
470.1 1.29540e-03
470.2 1.29520e-03
470.3 1.29499e-03
470.4 1.29479e-03
470.5 1.29458e-03
470.6 1.29437e-03
470.7 1.29417e-03
470.8 1.29396e-03
470.9 1.29376e-03
471.0 1.29355e-03
471.1 1.29335e-03
471.2 1.29314e-03
471.3 1.29293e-03
471.4 1.29273e-03
471.5 1.29252e-03
471.6 1.29231e-03
471.7 1.29210e-03
471.8 1.29190e-03
471.9 1.29169e-03
472.0 1.29149e-03
472.1 1.29128e-03
472.2 1.29107e-03
472.3 1.29087e-03
472.4 1.29066e-03
472.5 1.29045e-03
472.6 1.29024e-03
472.7 1.29003e-03
472.8 1.28983e-03
472.9 1.28962e-03
473.0 1.28941e-03
473.1 1.28920e-03
473.2 1.28900e-03
473.3 1.28879e-03
473.4 1.28858e-03
473.5 1.28837e-03
473.6 1.28816e-03
473.7 1.28795e-03
473.8 1.28774e-03
473.9 1.28754e-03
474.0 1.28733e-03
474.1 1.28712e-03
474.2 1.28691e-03
474.3 1.28670e-03
474.4 1.28649e-03
474.5 1.28628e-03
474.6 1.28607e-03
474.7 1.28587e-03
474.8 1.28566e-03
474.9 1.28545e-03
475.0 1.28524e-03
475.1 1.28503e-03
475.2 1.28482e-03
475.3 1.28461e-03
475.4 1.28440e-03
475.5 1.28419e-03
475.6 1.28398e-03
475.7 1.28377e-03
475.8 1.28356e-03
475.9 1.28335e-03
476.0 1.28314e-03
476.1 1.28293e-03
476.2 1.28272e-03
476.3 1.28251e-03
476.4 1.28230e-03
476.5 1.28209e-03
476.6 1.28188e-03
476.7 1.28167e-03
476.8 1.28146e-03
476.9 1.28125e-03
477.0 1.28104e-03
477.1 1.28083e-03
477.2 1.28062e-03
477.3 1.28041e-03
477.4 1.28019e-03
477.5 1.27998e-03
477.6 1.27977e-03
477.7 1.27956e-03
477.8 1.27935e-03
477.9 1.27914e-03
478.0 1.27893e-03
478.1 1.27872e-03
478.2 1.27850e-03
478.3 1.27829e-03
478.4 1.27808e-03
478.5 1.27787e-03
478.6 1.27766e-03
478.7 1.27745e-03
478.8 1.27723e-03
478.9 1.27702e-03
479.0 1.27681e-03
479.1 1.27660e-03
479.2 1.27638e-03
479.3 1.27617e-03
479.4 1.27596e-03
479.5 1.27575e-03
479.6 1.27553e-03
479.7 1.27532e-03
479.8 1.27511e-03
479.9 1.27490e-03
480.0 1.27468e-03
480.1 1.27447e-03
480.2 1.27426e-03
480.3 1.27404e-03
480.4 1.27383e-03
480.5 1.27362e-03
480.6 1.27340e-03
480.7 1.27319e-03
480.8 1.27298e-03
480.9 1.27276e-03
481.0 1.27255e-03
481.1 1.27234e-03
481.2 1.27212e-03
481.3 1.27191e-03
481.4 1.27169e-03
481.5 1.27148e-03
481.6 1.27127e-03
481.7 1.27105e-03
481.8 1.27084e-03
481.9 1.27062e-03
482.0 1.27041e-03
482.1 1.27019e-03
482.2 1.26998e-03
482.3 1.26976e-03
482.4 1.26955e-03
482.5 1.26933e-03
482.6 1.26912e-03
482.7 1.26890e-03
482.8 1.26869e-03
482.9 1.26847e-03
483.0 1.26826e-03
483.1 1.26804e-03
483.2 1.26783e-03
483.3 1.26762e-03
483.4 1.26740e-03
483.5 1.26718e-03
483.6 1.26697e-03
483.7 1.26675e-03
483.8 1.26654e-03
483.9 1.26632e-03
484.0 1.26610e-03
484.1 1.26589e-03
484.2 1.26567e-03
484.3 1.26545e-03
484.4 1.26524e-03
484.5 1.26502e-03
484.6 1.26481e-03
484.7 1.26459e-03
484.8 1.26437e-03
484.9 1.26416e-03
485.0 1.26394e-03
485.1 1.26372e-03
485.2 1.26350e-03
485.3 1.26329e-03
485.4 1.26307e-03
485.5 1.26286e-03
485.6 1.26264e-03
485.7 1.26242e-03
485.8 1.26220e-03
485.9 1.26199e-03
486.0 1.26177e-03
486.1 1.26155e-03
486.2 1.26133e-03
486.3 1.26112e-03
486.4 1.26090e-03
486.5 1.26068e-03
486.6 1.26046e-03
486.7 1.26024e-03
486.8 1.26003e-03
486.9 1.25981e-03
487.0 1.25959e-03
487.1 1.25937e-03
487.2 1.25915e-03
487.3 1.25894e-03
487.4 1.25872e-03
487.5 1.25850e-03
487.6 1.25828e-03
487.7 1.25806e-03
487.8 1.25784e-03
487.9 1.25762e-03
488.0 1.25740e-03
488.1 1.25719e-03
488.2 1.25697e-03
488.3 1.25675e-03
488.4 1.25653e-03
488.5 1.25631e-03
488.6 1.25609e-03
488.7 1.25587e-03
488.8 1.25565e-03
488.9 1.25543e-03
489.0 1.25521e-03
489.1 1.25499e-03
489.2 1.25477e-03
489.3 1.25456e-03
489.4 1.25434e-03
489.5 1.25411e-03
489.6 1.25389e-03
489.7 1.25367e-03
489.8 1.25345e-03
489.9 1.25323e-03
490.0 1.25301e-03
490.1 1.25279e-03
490.2 1.25257e-03
490.3 1.25235e-03
490.4 1.25213e-03
490.5 1.25191e-03
490.6 1.25169e-03
490.7 1.25147e-03
490.8 1.25125e-03
490.9 1.25103e-03
491.0 1.25081e-03
491.1 1.25059e-03
491.2 1.25036e-03
491.3 1.25014e-03
491.4 1.24992e-03
491.5 1.24970e-03
491.6 1.24948e-03
491.7 1.24926e-03
491.8 1.24904e-03
491.9 1.24881e-03
492.0 1.24859e-03
492.1 1.24837e-03
492.2 1.24815e-03
492.3 1.24793e-03
492.4 1.24771e-03
492.5 1.24748e-03
492.6 1.24726e-03
492.7 1.24704e-03
492.8 1.24682e-03
492.9 1.24659e-03
493.0 1.24637e-03
493.1 1.24615e-03
493.2 1.24593e-03
493.3 1.24571e-03
493.4 1.24548e-03
493.5 1.24526e-03
493.6 1.24504e-03
493.7 1.24481e-03
493.8 1.24459e-03
493.9 1.24437e-03
494.0 1.24414e-03
494.1 1.24392e-03
494.2 1.24370e-03
494.3 1.24347e-03
494.4 1.24325e-03
494.5 1.24303e-03
494.6 1.24280e-03
494.7 1.24258e-03
494.8 1.24235e-03
494.9 1.24213e-03
495.0 1.24191e-03
495.1 1.24169e-03
495.2 1.24146e-03
495.3 1.24124e-03
495.4 1.24101e-03
495.5 1.24079e-03
495.6 1.24057e-03
495.7 1.24034e-03
495.8 1.24011e-03
495.9 1.23989e-03
496.0 1.23966e-03
496.1 1.23944e-03
496.2 1.23922e-03
496.3 1.23899e-03
496.4 1.23877e-03
496.5 1.23854e-03
496.6 1.23831e-03
496.7 1.23809e-03
496.8 1.23787e-03
496.9 1.23764e-03
497.0 1.23742e-03
497.1 1.23719e-03
497.2 1.23697e-03
497.3 1.23674e-03
497.4 1.23651e-03
497.5 1.23629e-03
497.6 1.23606e-03
497.7 1.23584e-03
497.8 1.23561e-03
497.9 1.23538e-03
498.0 1.23516e-03
498.1 1.23493e-03
498.2 1.23471e-03
498.3 1.23448e-03
498.4 1.23425e-03
498.5 1.23403e-03
498.6 1.23380e-03
498.7 1.23357e-03
498.8 1.23335e-03
498.9 1.23312e-03
499.0 1.23289e-03
499.1 1.23267e-03
499.2 1.23244e-03
499.3 1.23221e-03
499.4 1.23199e-03
499.5 1.23176e-03
499.6 1.23153e-03
499.7 1.23130e-03
499.8 1.23108e-03
499.9 1.23085e-03
500.0 1.23062e-03
500.1 1.23040e-03
500.2 1.23017e-03
500.3 1.22994e-03
500.4 1.22971e-03
500.5 1.22948e-03
500.6 1.22926e-03
500.7 1.22903e-03
500.8 1.22880e-03
500.9 1.22857e-03
501.0 1.22834e-03
501.1 1.22812e-03
501.2 1.22789e-03
501.3 1.22766e-03
501.4 1.22743e-03
501.5 1.22721e-03
501.6 1.22698e-03
501.7 1.22675e-03
501.8 1.22652e-03
501.9 1.22629e-03
502.0 1.22606e-03
502.1 1.22583e-03
502.2 1.22560e-03
502.3 1.22538e-03
502.4 1.22515e-03
502.5 1.22492e-03
502.6 1.22469e-03
502.7 1.22446e-03
502.8 1.22423e-03
502.9 1.22400e-03
503.0 1.22377e-03
503.1 1.22354e-03
503.2 1.22331e-03
503.3 1.22308e-03
503.4 1.22285e-03
503.5 1.22262e-03
503.6 1.22239e-03
503.7 1.22216e-03
503.8 1.22193e-03
503.9 1.22170e-03
504.0 1.22147e-03
504.1 1.22124e-03
504.2 1.22101e-03
504.3 1.22078e-03
504.4 1.22055e-03
504.5 1.22032e-03
504.6 1.22009e-03
504.7 1.21986e-03
504.8 1.21963e-03
504.9 1.21940e-03
505.0 1.21917e-03
505.1 1.21893e-03
505.2 1.21870e-03
505.3 1.21847e-03
505.4 1.21824e-03
505.5 1.21801e-03
505.6 1.21778e-03
505.7 1.21755e-03
505.8 1.21732e-03
505.9 1.21708e-03
506.0 1.21685e-03
506.1 1.21662e-03
506.2 1.21639e-03
506.3 1.21616e-03
506.4 1.21593e-03
506.5 1.21569e-03
506.6 1.21546e-03
506.7 1.21523e-03
506.8 1.21500e-03
506.9 1.21477e-03
507.0 1.21454e-03
507.1 1.21430e-03
507.2 1.21407e-03
507.3 1.21384e-03
507.4 1.21360e-03
507.5 1.21337e-03
507.6 1.21314e-03
507.7 1.21291e-03
507.8 1.21267e-03
507.9 1.21244e-03
508.0 1.21221e-03
508.1 1.21197e-03
508.2 1.21174e-03
508.3 1.21151e-03
508.4 1.21128e-03
508.5 1.21105e-03
508.6 1.21081e-03
508.7 1.21058e-03
508.8 1.21035e-03
508.9 1.21011e-03
509.1 1.20988e-03
509.2 1.20964e-03
509.3 1.20941e-03
509.4 1.20917e-03
509.5 1.20894e-03
509.6 1.20871e-03
509.7 1.20847e-03
509.8 1.20824e-03
509.9 1.20801e-03
510.0 1.20777e-03
510.1 1.20754e-03
510.2 1.20730e-03
510.3 1.20707e-03
510.4 1.20683e-03
510.5 1.20660e-03
510.6 1.20637e-03
510.7 1.20613e-03
510.8 1.20590e-03
510.9 1.20566e-03
511.0 1.20543e-03
511.1 1.20519e-03
511.2 1.20496e-03
511.3 1.20472e-03
511.4 1.20449e-03
511.5 1.20425e-03
511.6 1.20402e-03
511.7 1.20378e-03
511.8 1.20354e-03
511.9 1.20331e-03
512.0 1.20307e-03
512.1 1.20284e-03
512.2 1.20260e-03
512.3 1.20237e-03
512.4 1.20213e-03
512.5 1.20189e-03
512.6 1.20166e-03
512.7 1.20142e-03
512.8 1.20119e-03
512.9 1.20095e-03
513.0 1.20072e-03
513.1 1.20048e-03
513.2 1.20024e-03
513.3 1.20001e-03
513.4 1.19977e-03
513.5 1.19953e-03
513.6 1.19930e-03
513.7 1.19906e-03
513.8 1.19882e-03
513.9 1.19859e-03
514.0 1.19835e-03
514.1 1.19811e-03
514.2 1.19788e-03
514.3 1.19764e-03
514.4 1.19740e-03
514.5 1.19717e-03
514.6 1.19693e-03
514.7 1.19669e-03
514.8 1.19645e-03
514.9 1.19621e-03
515.0 1.19598e-03
515.1 1.19574e-03
515.2 1.19550e-03
515.3 1.19527e-03
515.4 1.19503e-03
515.5 1.19479e-03
515.6 1.19455e-03
515.7 1.19432e-03
515.8 1.19408e-03
515.9 1.19384e-03
516.0 1.19360e-03
516.1 1.19336e-03
516.2 1.19312e-03
516.3 1.19288e-03
516.4 1.19265e-03
516.5 1.19241e-03
516.6 1.19217e-03
516.7 1.19193e-03
516.8 1.19169e-03
516.9 1.19145e-03
517.0 1.19121e-03
517.1 1.19098e-03
517.2 1.19074e-03
517.3 1.19050e-03
517.4 1.19026e-03
517.5 1.19002e-03
517.6 1.18978e-03
517.7 1.18954e-03
517.8 1.18930e-03
517.9 1.18906e-03
518.0 1.18882e-03
518.1 1.18858e-03
518.2 1.18834e-03
518.3 1.18810e-03
518.4 1.18786e-03
518.5 1.18763e-03
518.6 1.18739e-03
518.7 1.18715e-03
518.8 1.18691e-03
518.9 1.18666e-03
519.0 1.18642e-03
519.1 1.18618e-03
519.2 1.18594e-03
519.3 1.18570e-03
519.4 1.18546e-03
519.5 1.18522e-03
519.6 1.18498e-03
519.7 1.18474e-03
519.8 1.18450e-03
519.9 1.18426e-03
520.0 1.18402e-03
520.1 1.18378e-03
520.2 1.18354e-03
520.3 1.18330e-03
520.4 1.18306e-03
520.5 1.18281e-03
520.6 1.18257e-03
520.7 1.18233e-03
520.8 1.18209e-03
520.9 1.18185e-03
521.0 1.18161e-03
521.1 1.18137e-03
521.2 1.18113e-03
521.3 1.18088e-03
521.4 1.18064e-03
521.5 1.18040e-03
521.6 1.18016e-03
521.7 1.17992e-03
521.8 1.17967e-03
521.9 1.17943e-03
522.0 1.17919e-03
522.1 1.17895e-03
522.2 1.17871e-03
522.3 1.17847e-03
522.4 1.17822e-03
522.5 1.17798e-03
522.6 1.17774e-03
522.7 1.17750e-03
522.8 1.17725e-03
522.9 1.17701e-03
523.0 1.17677e-03
523.1 1.17653e-03
523.2 1.17628e-03
523.3 1.17604e-03
523.4 1.17579e-03
523.5 1.17555e-03
523.6 1.17531e-03
523.7 1.17507e-03
523.8 1.17482e-03
523.9 1.17458e-03
524.0 1.17434e-03
524.1 1.17409e-03
524.2 1.17385e-03
524.3 1.17360e-03
524.4 1.17336e-03
524.5 1.17312e-03
524.6 1.17287e-03
524.7 1.17263e-03
524.8 1.17238e-03
524.9 1.17214e-03
525.0 1.17190e-03
525.1 1.17165e-03
525.2 1.17141e-03
525.3 1.17116e-03
525.4 1.17092e-03
525.5 1.17067e-03
525.6 1.17043e-03
525.7 1.17019e-03
525.8 1.16994e-03
525.9 1.16970e-03
526.0 1.16945e-03
526.1 1.16921e-03
526.2 1.16896e-03
526.3 1.16872e-03
526.4 1.16847e-03
526.5 1.16823e-03
526.6 1.16798e-03
526.7 1.16774e-03
526.8 1.16749e-03
526.9 1.16725e-03
527.0 1.16700e-03
527.1 1.16676e-03
527.2 1.16651e-03
527.3 1.16627e-03
527.4 1.16602e-03
527.5 1.16577e-03
527.6 1.16553e-03
527.7 1.16528e-03
527.8 1.16504e-03
527.9 1.16479e-03
528.0 1.16455e-03
528.1 1.16430e-03
528.2 1.16405e-03
528.3 1.16381e-03
528.4 1.16356e-03
528.5 1.16331e-03
528.6 1.16307e-03
528.7 1.16282e-03
528.8 1.16258e-03
528.9 1.16233e-03
529.0 1.16208e-03
529.1 1.16184e-03
529.2 1.16159e-03
529.3 1.16134e-03
529.4 1.16109e-03
529.5 1.16085e-03
529.6 1.16060e-03
529.7 1.16035e-03
529.8 1.16011e-03
529.9 1.15986e-03
530.0 1.15962e-03
530.1 1.15937e-03
530.2 1.15912e-03
530.3 1.15887e-03
530.4 1.15862e-03
530.5 1.15837e-03
530.6 1.15813e-03
530.7 1.15788e-03
530.8 1.15763e-03
530.9 1.15739e-03
531.0 1.15714e-03
531.1 1.15689e-03
531.2 1.15664e-03
531.3 1.15639e-03
531.4 1.15614e-03
531.5 1.15590e-03
531.6 1.15565e-03
531.7 1.15540e-03
531.8 1.15515e-03
531.9 1.15490e-03
532.0 1.15466e-03
532.1 1.15441e-03
532.2 1.15416e-03
532.3 1.15391e-03
532.4 1.15366e-03
532.5 1.15341e-03
532.6 1.15316e-03
532.7 1.15292e-03
532.8 1.15267e-03
532.9 1.15242e-03
533.0 1.15217e-03
533.1 1.15192e-03
533.2 1.15167e-03
533.3 1.15142e-03
533.4 1.15117e-03
533.5 1.15092e-03
533.6 1.15067e-03
533.7 1.15042e-03
533.8 1.15017e-03
533.9 1.14992e-03
534.0 1.14967e-03
534.1 1.14942e-03
534.2 1.14917e-03
534.3 1.14892e-03
534.4 1.14868e-03
534.5 1.14843e-03
534.6 1.14818e-03
534.7 1.14792e-03
534.8 1.14767e-03
534.9 1.14743e-03
535.0 1.14717e-03
535.1 1.14692e-03
535.2 1.14667e-03
535.3 1.14642e-03
535.4 1.14617e-03
535.5 1.14592e-03
535.6 1.14567e-03
535.7 1.14542e-03
535.8 1.14517e-03
535.9 1.14492e-03
536.0 1.14467e-03
536.1 1.14442e-03
536.2 1.14417e-03
536.3 1.14391e-03
536.4 1.14366e-03
536.5 1.14341e-03
536.6 1.14316e-03
536.7 1.14291e-03
536.8 1.14266e-03
536.9 1.14241e-03
537.0 1.14216e-03
537.1 1.14190e-03
537.2 1.14165e-03
537.3 1.14140e-03
537.4 1.14115e-03
537.5 1.14090e-03
537.6 1.14064e-03
537.7 1.14039e-03
537.8 1.14014e-03
537.9 1.13989e-03
538.0 1.13964e-03
538.1 1.13939e-03
538.2 1.13913e-03
538.3 1.13888e-03
538.4 1.13863e-03
538.5 1.13838e-03
538.6 1.13812e-03
538.7 1.13787e-03
538.8 1.13762e-03
538.9 1.13737e-03
539.0 1.13711e-03
539.1 1.13686e-03
539.2 1.13661e-03
539.3 1.13635e-03
539.4 1.13610e-03
539.5 1.13585e-03
539.6 1.13560e-03
539.7 1.13534e-03
539.8 1.13509e-03
539.9 1.13484e-03
540.0 1.13458e-03
540.1 1.13433e-03
540.2 1.13408e-03
540.3 1.13382e-03
540.4 1.13357e-03
540.5 1.13332e-03
540.6 1.13306e-03
540.7 1.13281e-03
540.8 1.13255e-03
540.9 1.13230e-03
541.0 1.13205e-03
541.1 1.13179e-03
541.2 1.13154e-03
541.3 1.13129e-03
541.4 1.13103e-03
541.5 1.13078e-03
541.6 1.13052e-03
541.7 1.13027e-03
541.8 1.13002e-03
541.9 1.12976e-03
542.0 1.12950e-03
542.1 1.12925e-03
542.2 1.12900e-03
542.3 1.12874e-03
542.4 1.12849e-03
542.5 1.12823e-03
542.6 1.12798e-03
542.7 1.12772e-03
542.8 1.12747e-03
542.9 1.12721e-03
543.0 1.12696e-03
543.1 1.12670e-03
543.2 1.12645e-03
543.3 1.12619e-03
543.4 1.12594e-03
543.5 1.12568e-03
543.6 1.12543e-03
543.7 1.12517e-03
543.8 1.12491e-03
543.9 1.12466e-03
544.0 1.12440e-03
544.1 1.12415e-03
544.2 1.12389e-03
544.3 1.12364e-03
544.4 1.12338e-03
544.5 1.12312e-03
544.6 1.12287e-03
544.7 1.12261e-03
544.8 1.12235e-03
544.9 1.12210e-03
545.0 1.12184e-03
545.1 1.12159e-03
545.2 1.12133e-03
545.3 1.12107e-03
545.4 1.12082e-03
545.5 1.12056e-03
545.6 1.12030e-03
545.7 1.12005e-03
545.8 1.11979e-03
545.9 1.11953e-03
546.0 1.11928e-03
546.1 1.11902e-03
546.2 1.11876e-03
546.3 1.11851e-03
546.4 1.11825e-03
546.5 1.11799e-03
546.6 1.11773e-03
546.7 1.11748e-03
546.8 1.11722e-03
546.9 1.11696e-03
547.0 1.11671e-03
547.1 1.11645e-03
547.2 1.11619e-03
547.3 1.11593e-03
547.4 1.11568e-03
547.5 1.11542e-03
547.6 1.11516e-03
547.7 1.11490e-03
547.8 1.11464e-03
547.9 1.11439e-03
548.0 1.11413e-03
548.1 1.11387e-03
548.2 1.11361e-03
548.3 1.11335e-03
548.4 1.11309e-03
548.5 1.11284e-03
548.6 1.11258e-03
548.7 1.11232e-03
548.8 1.11206e-03
548.9 1.11180e-03
549.0 1.11154e-03
549.1 1.11129e-03
549.2 1.11103e-03
549.3 1.11077e-03
549.4 1.11051e-03
549.5 1.11025e-03
549.6 1.10999e-03
549.7 1.10973e-03
549.8 1.10947e-03
549.9 1.10922e-03
550.0 1.10896e-03
550.1 1.10870e-03
550.2 1.10844e-03
550.3 1.10818e-03
550.4 1.10792e-03
550.5 1.10766e-03
550.6 1.10740e-03
550.7 1.10714e-03
550.8 1.10688e-03
550.9 1.10662e-03
551.0 1.10636e-03
551.1 1.10610e-03
551.2 1.10584e-03
551.3 1.10558e-03
551.4 1.10532e-03
551.5 1.10506e-03
551.6 1.10480e-03
551.7 1.10454e-03
551.8 1.10428e-03
551.9 1.10402e-03
552.0 1.10376e-03
552.1 1.10350e-03
552.2 1.10324e-03
552.3 1.10298e-03
552.4 1.10272e-03
552.5 1.10246e-03
552.6 1.10220e-03
552.7 1.10193e-03
552.8 1.10167e-03
552.9 1.10141e-03
553.0 1.10115e-03
553.1 1.10090e-03
553.2 1.10063e-03
553.3 1.10037e-03
553.4 1.10011e-03
553.5 1.09985e-03
553.6 1.09959e-03
553.7 1.09933e-03
553.8 1.09906e-03
553.9 1.09880e-03
554.0 1.09854e-03
554.1 1.09828e-03
554.2 1.09802e-03
554.3 1.09776e-03
554.4 1.09750e-03
554.5 1.09724e-03
554.6 1.09697e-03
554.7 1.09671e-03
554.8 1.09645e-03
554.9 1.09619e-03
555.0 1.09592e-03
555.1 1.09566e-03
555.2 1.09540e-03
555.3 1.09514e-03
555.4 1.09488e-03
555.5 1.09461e-03
555.6 1.09435e-03
555.7 1.09409e-03
555.8 1.09383e-03
555.9 1.09356e-03
556.0 1.09330e-03
556.1 1.09304e-03
556.2 1.09278e-03
556.3 1.09251e-03
556.4 1.09225e-03
556.5 1.09199e-03
556.6 1.09172e-03
556.7 1.09146e-03
556.8 1.09120e-03
556.9 1.09094e-03
557.0 1.09067e-03
557.1 1.09041e-03
557.2 1.09015e-03
557.3 1.08988e-03
557.4 1.08962e-03
557.5 1.08936e-03
557.6 1.08909e-03
557.7 1.08883e-03
557.8 1.08857e-03
557.9 1.08830e-03
558.0 1.08804e-03
558.1 1.08778e-03
558.2 1.08751e-03
558.3 1.08725e-03
558.4 1.08698e-03
558.5 1.08672e-03
558.6 1.08645e-03
558.7 1.08619e-03
558.8 1.08593e-03
558.9 1.08566e-03
559.0 1.08540e-03
559.1 1.08514e-03
559.2 1.08487e-03
559.3 1.08461e-03
559.4 1.08434e-03
559.5 1.08408e-03
559.6 1.08381e-03
559.7 1.08355e-03
559.8 1.08328e-03
559.9 1.08302e-03
560.0 1.08275e-03
560.1 1.08249e-03
560.2 1.08223e-03
560.3 1.08196e-03
560.4 1.08170e-03
560.5 1.08143e-03
560.6 1.08116e-03
560.7 1.08090e-03
560.8 1.08063e-03
560.9 1.08037e-03
561.0 1.08011e-03
561.1 1.07984e-03
561.2 1.07957e-03
561.3 1.07931e-03
561.4 1.07904e-03
561.5 1.07878e-03
561.6 1.07851e-03
561.7 1.07825e-03
561.8 1.07798e-03
561.9 1.07771e-03
562.0 1.07745e-03
562.1 1.07718e-03
562.2 1.07692e-03
562.3 1.07665e-03
562.4 1.07639e-03
562.5 1.07612e-03
562.6 1.07585e-03
562.7 1.07559e-03
562.8 1.07532e-03
562.9 1.07505e-03
563.0 1.07479e-03
563.1 1.07452e-03
563.2 1.07426e-03
563.3 1.07399e-03
563.4 1.07372e-03
563.5 1.07345e-03
563.6 1.07319e-03
563.7 1.07292e-03
563.8 1.07265e-03
563.9 1.07239e-03
564.0 1.07212e-03
564.1 1.07186e-03
564.2 1.07159e-03
564.3 1.07132e-03
564.4 1.07105e-03
564.5 1.07079e-03
564.6 1.07052e-03
564.7 1.07025e-03
564.8 1.06998e-03
564.9 1.06972e-03
565.0 1.06945e-03
565.1 1.06918e-03
565.2 1.06891e-03
565.3 1.06865e-03
565.4 1.06838e-03
565.5 1.06811e-03
565.6 1.06784e-03
565.7 1.06758e-03
565.8 1.06731e-03
565.9 1.06704e-03
566.0 1.06677e-03
566.1 1.06650e-03
566.2 1.06624e-03
566.3 1.06597e-03
566.4 1.06570e-03
566.5 1.06543e-03
566.6 1.06516e-03
566.7 1.06489e-03
566.8 1.06463e-03
566.9 1.06436e-03
567.0 1.06409e-03
567.1 1.06382e-03
567.2 1.06355e-03
567.3 1.06328e-03
567.4 1.06302e-03
567.5 1.06275e-03
567.6 1.06248e-03
567.7 1.06221e-03
567.8 1.06194e-03
567.9 1.06167e-03
568.0 1.06140e-03
568.1 1.06113e-03
568.2 1.06086e-03
568.3 1.06060e-03
568.4 1.06033e-03
568.5 1.06006e-03
568.6 1.05979e-03
568.7 1.05952e-03
568.8 1.05925e-03
568.9 1.05898e-03
569.0 1.05871e-03
569.1 1.05844e-03
569.2 1.05817e-03
569.3 1.05790e-03
569.4 1.05763e-03
569.5 1.05736e-03
569.6 1.05709e-03
569.7 1.05682e-03
569.8 1.05655e-03
569.9 1.05628e-03
570.0 1.05601e-03
570.1 1.05574e-03
570.2 1.05547e-03
570.3 1.05520e-03
570.4 1.05493e-03
570.5 1.05466e-03
570.6 1.05439e-03
570.7 1.05412e-03
570.8 1.05385e-03
570.9 1.05358e-03
571.0 1.05331e-03
571.1 1.05304e-03
571.2 1.05277e-03
571.3 1.05249e-03
571.4 1.05222e-03
571.5 1.05195e-03
571.6 1.05168e-03
571.7 1.05141e-03
571.8 1.05114e-03
571.9 1.05087e-03
572.0 1.05060e-03
572.1 1.05033e-03
572.2 1.05006e-03
572.3 1.04979e-03
572.4 1.04951e-03
572.5 1.04924e-03
572.6 1.04897e-03
572.7 1.04870e-03
572.8 1.04843e-03
572.9 1.04815e-03
573.0 1.04788e-03
573.1 1.04761e-03
573.2 1.04734e-03
573.3 1.04707e-03
573.4 1.04680e-03
573.5 1.04653e-03
573.6 1.04625e-03
573.7 1.04598e-03
573.8 1.04571e-03
573.9 1.04544e-03
574.0 1.04517e-03
574.1 1.04489e-03
574.2 1.04462e-03
574.3 1.04435e-03
574.4 1.04408e-03
574.5 1.04381e-03
574.6 1.04353e-03
574.7 1.04326e-03
574.8 1.04299e-03
574.9 1.04272e-03
575.0 1.04244e-03
575.1 1.04217e-03
575.2 1.04190e-03
575.3 1.04163e-03
575.4 1.04135e-03
575.5 1.04108e-03
575.6 1.04081e-03
575.7 1.04053e-03
575.8 1.04026e-03
575.9 1.03999e-03
576.0 1.03971e-03
576.1 1.03944e-03
576.2 1.03917e-03
576.3 1.03890e-03
576.4 1.03862e-03
576.5 1.03835e-03
576.6 1.03808e-03
576.7 1.03780e-03
576.8 1.03753e-03
576.9 1.03726e-03
577.0 1.03698e-03
577.1 1.03671e-03
577.2 1.03643e-03
577.3 1.03616e-03
577.4 1.03589e-03
577.5 1.03561e-03
577.6 1.03534e-03
577.7 1.03507e-03
577.8 1.03479e-03
577.9 1.03452e-03
578.0 1.03424e-03
578.1 1.03397e-03
578.2 1.03370e-03
578.3 1.03342e-03
578.4 1.03315e-03
578.5 1.03287e-03
578.6 1.03260e-03
578.7 1.03233e-03
578.8 1.03205e-03
578.9 1.03178e-03
579.0 1.03150e-03
579.1 1.03123e-03
579.2 1.03095e-03
579.3 1.03068e-03
579.4 1.03040e-03
579.5 1.03013e-03
579.6 1.02985e-03
579.7 1.02958e-03
579.8 1.02930e-03
579.9 1.02903e-03
580.0 1.02875e-03
580.1 1.02848e-03
580.2 1.02820e-03
580.3 1.02793e-03
580.4 1.02765e-03
580.5 1.02738e-03
580.6 1.02710e-03
580.7 1.02683e-03
580.8 1.02655e-03
580.9 1.02628e-03
581.0 1.02600e-03
581.1 1.02572e-03
581.2 1.02545e-03
581.3 1.02517e-03
581.4 1.02490e-03
581.5 1.02462e-03
581.6 1.02434e-03
581.7 1.02407e-03
581.8 1.02379e-03
581.9 1.02352e-03
582.0 1.02324e-03
582.1 1.02297e-03
582.2 1.02269e-03
582.3 1.02241e-03
582.4 1.02214e-03
582.5 1.02186e-03
582.6 1.02158e-03
582.7 1.02131e-03
582.8 1.02103e-03
582.9 1.02076e-03
583.0 1.02048e-03
583.1 1.02020e-03
583.2 1.01993e-03
583.3 1.01965e-03
583.4 1.01937e-03
583.5 1.01910e-03
583.6 1.01882e-03
583.7 1.01854e-03
583.8 1.01827e-03
583.9 1.01799e-03
584.0 1.01771e-03
584.1 1.01744e-03
584.2 1.01716e-03
584.3 1.01688e-03
584.4 1.01661e-03
584.5 1.01633e-03
584.6 1.01605e-03
584.7 1.01577e-03
584.8 1.01550e-03
584.9 1.01522e-03
585.0 1.01494e-03
585.1 1.01466e-03
585.2 1.01439e-03
585.3 1.01411e-03
585.4 1.01383e-03
585.5 1.01355e-03
585.6 1.01328e-03
585.7 1.01300e-03
585.8 1.01272e-03
585.9 1.01244e-03
586.0 1.01216e-03
586.1 1.01189e-03
586.2 1.01161e-03
586.3 1.01133e-03
586.4 1.01105e-03
586.5 1.01078e-03
586.6 1.01050e-03
586.7 1.01022e-03
586.8 1.00994e-03
586.9 1.00966e-03
587.0 1.00938e-03
587.1 1.00911e-03
587.2 1.00883e-03
587.3 1.00855e-03
587.4 1.00827e-03
587.5 1.00799e-03
587.6 1.00771e-03
587.7 1.00743e-03
587.8 1.00715e-03
587.9 1.00688e-03
588.0 1.00660e-03
588.1 1.00632e-03
588.2 1.00604e-03
588.3 1.00576e-03
588.4 1.00548e-03
588.5 1.00520e-03
588.6 1.00492e-03
588.7 1.00464e-03
588.8 1.00436e-03
588.9 1.00409e-03
589.0 1.00381e-03
589.1 1.00353e-03
589.2 1.00325e-03
589.3 1.00297e-03
589.4 1.00269e-03
589.5 1.00241e-03
589.6 1.00213e-03
589.7 1.00185e-03
589.8 1.00157e-03
589.9 1.00129e-03
590.0 1.00101e-03
590.1 1.00073e-03
590.2 1.00045e-03
590.3 1.00017e-03
590.4 9.99895e-04
590.5 9.99613e-04
590.6 9.99331e-04
590.7 9.99052e-04
590.8 9.98772e-04
590.9 9.98493e-04
591.0 9.98213e-04
591.1 9.97933e-04
591.2 9.97654e-04
591.3 9.97372e-04
591.4 9.97090e-04
591.5 9.96810e-04
591.6 9.96531e-04
591.7 9.96251e-04
591.8 9.95972e-04
591.9 9.95690e-04
592.0 9.95408e-04
592.1 9.95128e-04
592.2 9.94849e-04
592.3 9.94567e-04
592.4 9.94285e-04
592.5 9.94005e-04
592.6 9.93726e-04
592.7 9.93444e-04
592.8 9.93162e-04
592.9 9.92882e-04
593.0 9.92600e-04
593.1 9.92319e-04
593.2 9.92039e-04
593.3 9.91757e-04
593.4 9.91475e-04
593.5 9.91195e-04
593.6 9.90913e-04
593.7 9.90632e-04
593.8 9.90352e-04
593.9 9.90070e-04
594.0 9.89788e-04
594.1 9.89506e-04
594.2 9.89224e-04
594.3 9.88942e-04
594.4 9.88660e-04
594.5 9.88378e-04
594.6 9.88096e-04
594.7 9.87817e-04
594.8 9.87535e-04
594.9 9.87253e-04
595.0 9.86971e-04
595.1 9.86689e-04
595.2 9.86407e-04
595.3 9.86123e-04
595.4 9.85841e-04
595.5 9.85559e-04
595.6 9.85277e-04
595.7 9.84995e-04
595.8 9.84714e-04
595.9 9.84432e-04
596.0 9.84147e-04
596.1 9.83866e-04
596.2 9.83584e-04
596.3 9.83302e-04
596.4 9.83020e-04
596.5 9.82736e-04
596.6 9.82454e-04
596.7 9.82172e-04
596.8 9.81888e-04
596.9 9.81606e-04
597.0 9.81324e-04
597.1 9.81040e-04
597.2 9.80759e-04
597.3 9.80476e-04
597.4 9.80192e-04
597.5 9.79908e-04
597.6 9.79627e-04
597.7 9.79344e-04
597.8 9.79060e-04
597.9 9.78776e-04
598.0 9.78494e-04
598.1 9.78212e-04
598.2 9.77928e-04
598.3 9.77644e-04
598.4 9.77359e-04
598.5 9.77075e-04
598.6 9.76794e-04
598.7 9.76512e-04
598.8 9.76227e-04
598.9 9.75943e-04
599.0 9.75659e-04
599.1 9.75375e-04
599.2 9.75091e-04
599.3 9.74807e-04
599.4 9.74525e-04
599.5 9.74243e-04
599.6 9.73959e-04
599.7 9.73674e-04
599.8 9.73390e-04
599.9 9.73106e-04
600.0 9.72822e-04
600.1 9.72538e-04
600.2 9.72253e-04
600.3 9.71969e-04
600.4 9.71685e-04
600.5 9.71401e-04
600.6 9.71117e-04
600.7 9.70832e-04
600.8 9.70548e-04
600.9 9.70264e-04
601.0 9.69980e-04
601.1 9.69696e-04
601.2 9.69411e-04
601.3 9.69125e-04
601.4 9.68838e-04
601.5 9.68554e-04
601.6 9.68270e-04
601.7 9.67986e-04
601.8 9.67701e-04
601.9 9.67417e-04
602.0 9.67133e-04
602.1 9.66846e-04
602.2 9.66560e-04
602.3 9.66276e-04
602.4 9.65991e-04
602.5 9.65707e-04
602.6 9.65423e-04
602.7 9.65136e-04
602.8 9.64850e-04
602.9 9.64566e-04
603.0 9.64282e-04
603.1 9.63995e-04
603.2 9.63709e-04
603.3 9.63425e-04
603.4 9.63141e-04
603.5 9.62854e-04
603.6 9.62568e-04
603.7 9.62284e-04
603.8 9.61997e-04
603.9 9.61710e-04
604.0 9.61426e-04
604.1 9.61143e-04
604.2 9.60856e-04
604.3 9.60569e-04
604.4 9.60283e-04
604.5 9.59997e-04
604.6 9.59712e-04
604.7 9.59425e-04
604.8 9.59139e-04
604.9 9.58855e-04
605.0 9.58569e-04
605.1 9.58282e-04
605.2 9.57996e-04
605.3 9.57710e-04
605.4 9.57423e-04
605.5 9.57136e-04
605.6 9.56852e-04
605.7 9.56565e-04
605.8 9.56279e-04
605.9 9.55992e-04
606.0 9.55706e-04
606.1 9.55419e-04
606.2 9.55133e-04
606.3 9.54846e-04
606.4 9.54560e-04
606.5 9.54273e-04
606.6 9.53984e-04
606.7 9.53698e-04
606.8 9.53411e-04
606.9 9.53125e-04
607.0 9.52838e-04
607.1 9.52552e-04
607.2 9.52265e-04
607.3 9.51976e-04
607.4 9.51690e-04
607.5 9.51403e-04
607.6 9.51114e-04
607.7 9.50828e-04
607.8 9.50541e-04
607.9 9.50255e-04
608.0 9.49968e-04
608.1 9.49679e-04
608.2 9.49393e-04
608.3 9.49107e-04
608.4 9.48818e-04
608.5 9.48529e-04
608.6 9.48242e-04
608.7 9.47956e-04
608.8 9.47667e-04
608.9 9.47378e-04
609.0 9.47091e-04
609.1 9.46805e-04
609.2 9.46517e-04
609.3 9.46227e-04
609.4 9.45941e-04
609.5 9.45655e-04
609.6 9.45366e-04
609.7 9.45077e-04
609.8 9.44788e-04
609.9 9.44501e-04
610.0 9.44215e-04
610.1 9.43926e-04
610.2 9.43637e-04
610.3 9.43348e-04
610.4 9.43059e-04
610.5 9.42771e-04
610.6 9.42484e-04
610.7 9.42197e-04
610.8 9.41909e-04
610.9 9.41620e-04
611.0 9.41331e-04
611.1 9.41042e-04
611.2 9.40754e-04
611.3 9.40465e-04
611.4 9.40176e-04
611.5 9.39887e-04
611.6 9.39599e-04
611.7 9.39310e-04
611.8 9.39021e-04
611.9 9.38732e-04
612.0 9.38443e-04
612.1 9.38154e-04
612.2 9.37865e-04
612.3 9.37577e-04
612.4 9.37288e-04
612.5 9.36999e-04
612.6 9.36710e-04
612.7 9.36421e-04
612.8 9.36132e-04
612.9 9.35844e-04
613.0 9.35555e-04
613.1 9.35266e-04
613.2 9.34977e-04
613.3 9.34689e-04
613.4 9.34400e-04
613.5 9.34108e-04
613.6 9.33817e-04
613.7 9.33528e-04
613.8 9.33239e-04
613.9 9.32951e-04
614.0 9.32662e-04
614.1 9.32373e-04
614.2 9.32082e-04
614.3 9.31791e-04
614.4 9.31502e-04
614.5 9.31213e-04
614.6 9.30924e-04
614.7 9.30633e-04
614.8 9.30342e-04
614.9 9.30053e-04
615.0 9.29765e-04
615.1 9.29474e-04
615.2 9.29182e-04
615.3 9.28893e-04
615.4 9.28605e-04
615.5 9.28313e-04
615.6 9.28022e-04
615.7 9.27734e-04
615.8 9.27445e-04
615.9 9.27154e-04
616.0 9.26862e-04
616.1 9.26574e-04
616.2 9.26283e-04
616.3 9.25992e-04
616.4 9.25703e-04
616.5 9.25412e-04
616.6 9.25121e-04
616.7 9.24829e-04
616.8 9.24538e-04
616.9 9.24250e-04
617.0 9.23958e-04
617.1 9.23667e-04
617.2 9.23376e-04
617.3 9.23085e-04
617.4 9.22796e-04
617.5 9.22505e-04
617.6 9.22214e-04
617.7 9.21923e-04
617.8 9.21632e-04
617.9 9.21340e-04
618.0 9.21050e-04
618.1 9.20759e-04
618.2 9.20467e-04
618.3 9.20176e-04
618.4 9.19885e-04
618.5 9.19594e-04
618.6 9.19303e-04
618.7 9.19012e-04
618.8 9.18721e-04
618.9 9.18429e-04
619.0 9.18138e-04
619.1 9.17847e-04
619.2 9.17556e-04
619.3 9.17265e-04
619.4 9.16974e-04
619.5 9.16683e-04
619.6 9.16390e-04
619.7 9.16098e-04
619.8 9.15807e-04
619.9 9.15516e-04
620.0 9.15225e-04
620.1 9.14931e-04
620.2 9.14640e-04
620.3 9.14349e-04
620.4 9.14056e-04
620.5 9.13764e-04
620.6 9.13473e-04
620.7 9.13180e-04
620.8 9.12889e-04
620.9 9.12598e-04
621.0 9.12304e-04
621.1 9.12014e-04
621.2 9.11722e-04
621.3 9.11428e-04
621.4 9.11135e-04
621.5 9.10844e-04
621.6 9.10553e-04
621.7 9.10259e-04
621.8 9.09966e-04
621.9 9.09675e-04
622.0 9.09384e-04
622.1 9.09090e-04
622.2 9.08797e-04
622.3 9.08506e-04
622.4 9.08215e-04
622.5 9.07921e-04
622.6 9.07628e-04
622.7 9.07334e-04
622.8 9.07041e-04
622.9 9.06750e-04
623.0 9.06458e-04
623.1 9.06165e-04
623.2 9.05872e-04
623.3 9.05578e-04
623.4 9.05285e-04
623.5 9.04991e-04
623.6 9.04701e-04
623.7 9.04409e-04
623.8 9.04116e-04
623.9 9.03822e-04
624.0 9.03529e-04
624.1 9.03236e-04
624.2 9.02942e-04
624.3 9.02649e-04
624.4 9.02355e-04
624.5 9.02062e-04
624.6 9.01769e-04
624.7 9.01475e-04
624.8 9.01182e-04
624.9 9.00888e-04
625.0 9.00594e-04
625.1 9.00301e-04
625.2 9.00008e-04
625.3 8.99714e-04
625.4 8.99421e-04
625.5 8.99128e-04
625.6 8.98834e-04
625.7 8.98541e-04
625.8 8.98248e-04
625.9 8.97954e-04
626.0 8.97661e-04
626.1 8.97368e-04
626.2 8.97074e-04
626.3 8.96780e-04
626.4 8.96487e-04
626.5 8.96194e-04
626.6 8.95900e-04
626.7 8.95604e-04
626.8 8.95309e-04
626.9 8.95016e-04
627.0 8.94722e-04
627.1 8.94428e-04
627.2 8.94135e-04
627.3 8.93841e-04
627.4 8.93545e-04
627.5 8.93250e-04
627.6 8.92957e-04
627.7 8.92663e-04
627.8 8.92370e-04
627.9 8.92076e-04
628.0 8.91781e-04
628.1 8.91485e-04
628.2 8.91191e-04
628.3 8.90898e-04
628.4 8.90602e-04
628.5 8.90306e-04
628.6 8.90013e-04
628.7 8.89720e-04
628.8 8.89427e-04
628.9 8.89130e-04
629.0 8.88835e-04
629.1 8.88541e-04
629.2 8.88246e-04
629.3 8.87950e-04
629.4 8.87656e-04
629.5 8.87363e-04
629.6 8.87067e-04
629.7 8.86771e-04
629.8 8.86478e-04
629.9 8.86182e-04
630.0 8.85886e-04
630.1 8.85593e-04
630.2 8.85297e-04
630.3 8.85002e-04
630.4 8.84708e-04
630.5 8.84412e-04
630.6 8.84117e-04
630.7 8.83821e-04
630.8 8.83525e-04
630.9 8.83232e-04
631.0 8.82936e-04
631.1 8.82640e-04
631.2 8.82344e-04
631.3 8.82049e-04
631.4 8.81755e-04
631.5 8.81459e-04
631.6 8.81164e-04
631.7 8.80868e-04
631.8 8.80572e-04
631.9 8.80276e-04
632.0 8.79981e-04
632.1 8.79685e-04
632.2 8.79389e-04
632.3 8.79093e-04
632.4 8.78798e-04
632.5 8.78502e-04
632.6 8.78206e-04
632.7 8.77910e-04
632.8 8.77615e-04
632.9 8.77319e-04
633.0 8.77023e-04
633.1 8.76727e-04
633.2 8.76432e-04
633.3 8.76136e-04
633.4 8.75840e-04
633.5 8.75544e-04
633.6 8.75246e-04
633.7 8.74951e-04
633.8 8.74655e-04
633.9 8.74360e-04
634.0 8.74063e-04
634.1 8.73768e-04
634.2 8.73472e-04
634.3 8.73174e-04
634.4 8.72878e-04
634.5 8.72583e-04
634.6 8.72284e-04
634.7 8.71989e-04
634.8 8.71693e-04
634.9 8.71395e-04
635.0 8.71099e-04
635.1 8.70803e-04
635.2 8.70505e-04
635.3 8.70210e-04
635.4 8.69913e-04
635.5 8.69616e-04
635.6 8.69320e-04
635.7 8.69024e-04
635.8 8.68726e-04
635.9 8.68431e-04
636.0 8.68135e-04
636.1 8.67836e-04
636.2 8.67538e-04
636.3 8.67243e-04
636.4 8.66947e-04
636.5 8.66648e-04
636.6 8.66351e-04
636.7 8.66055e-04
636.8 8.65759e-04
636.9 8.65461e-04
637.0 8.65163e-04
637.1 8.64865e-04
637.2 8.64570e-04
637.3 8.64273e-04
637.4 8.63976e-04
637.5 8.63677e-04
637.6 8.63379e-04
637.7 8.63084e-04
637.8 8.62788e-04
637.9 8.62490e-04
638.0 8.62191e-04
638.1 8.61894e-04
638.2 8.61595e-04
638.3 8.61297e-04
638.4 8.61002e-04
638.5 8.60706e-04
638.6 8.60408e-04
638.7 8.60109e-04
638.8 8.59812e-04
638.9 8.59513e-04
639.0 8.59215e-04
639.1 8.58917e-04
639.2 8.58619e-04
639.3 8.58324e-04
639.4 8.58028e-04
639.5 8.57730e-04
639.6 8.57431e-04
639.7 8.57133e-04
639.8 8.56835e-04
639.9 8.56538e-04
640.0 8.56239e-04
640.1 8.55941e-04
640.2 8.55643e-04
640.3 8.55345e-04
640.4 8.55047e-04
640.5 8.54749e-04
640.6 8.54451e-04
640.7 8.54153e-04
640.8 8.53855e-04
640.9 8.53557e-04
641.0 8.53259e-04
641.1 8.52961e-04
641.2 8.52663e-04
641.3 8.52364e-04
641.4 8.52067e-04
641.5 8.51768e-04
641.6 8.51470e-04
641.7 8.51172e-04
641.8 8.50872e-04
641.9 8.50571e-04
642.0 8.50273e-04
642.1 8.49975e-04
642.2 8.49678e-04
642.3 8.49380e-04
642.4 8.49081e-04
642.5 8.48783e-04
642.6 8.48485e-04
642.7 8.48188e-04
642.8 8.47887e-04
642.9 8.47586e-04
643.0 8.47289e-04
643.1 8.46991e-04
643.2 8.46693e-04
643.3 8.46395e-04
643.4 8.46096e-04
643.5 8.45796e-04
643.6 8.45496e-04
643.7 8.45197e-04
643.8 8.44900e-04
643.9 8.44602e-04
644.0 8.44303e-04
644.1 8.44002e-04
644.2 8.43703e-04
644.3 8.43405e-04
644.4 8.43107e-04
644.5 8.42806e-04
644.6 8.42506e-04
644.7 8.42208e-04
644.8 8.41910e-04
644.9 8.41612e-04
645.0 8.41311e-04
645.1 8.41011e-04
645.2 8.40713e-04
645.3 8.40412e-04
645.4 8.40112e-04
645.5 8.39814e-04
645.6 8.39516e-04
645.7 8.39215e-04
645.8 8.38915e-04
645.9 8.38618e-04
646.0 8.38317e-04
646.1 8.38016e-04
646.2 8.37719e-04
646.3 8.37421e-04
646.4 8.37120e-04
646.5 8.36820e-04
646.6 8.36522e-04
646.7 8.36221e-04
646.8 8.35921e-04
646.9 8.35620e-04
647.0 8.35320e-04
647.1 8.35022e-04
647.2 8.34721e-04
647.3 8.34421e-04
647.4 8.34123e-04
647.5 8.33822e-04
647.6 8.33522e-04
647.7 8.33222e-04
647.8 8.32922e-04
647.9 8.32623e-04
648.0 8.32323e-04
648.1 8.32023e-04
648.2 8.31722e-04
648.3 8.31422e-04
648.4 8.31124e-04
648.5 8.30824e-04
648.6 8.30523e-04
648.7 8.30222e-04
648.8 8.29923e-04
648.9 8.29622e-04
649.0 8.29322e-04
649.1 8.29021e-04
649.2 8.28721e-04
649.3 8.28421e-04
649.4 8.28120e-04
649.5 8.27820e-04
649.6 8.27520e-04
649.7 8.27219e-04
649.8 8.26919e-04
649.9 8.26618e-04
650.0 8.26318e-04
650.1 8.26018e-04
650.2 8.25717e-04
650.3 8.25417e-04
650.4 8.25117e-04
650.5 8.24816e-04
650.6 8.24516e-04
650.7 8.24215e-04
650.8 8.23915e-04
650.9 8.23615e-04
651.0 8.23315e-04
651.1 8.23014e-04
651.2 8.22711e-04
651.3 8.22411e-04
651.4 8.22110e-04
651.5 8.21810e-04
651.6 8.21510e-04
651.7 8.21207e-04
651.8 8.20907e-04
651.9 8.20606e-04
652.0 8.20306e-04
652.1 8.20006e-04
652.2 8.19703e-04
652.3 8.19403e-04
652.4 8.19102e-04
652.5 8.18803e-04
652.6 8.18502e-04
652.7 8.18199e-04
652.8 8.17899e-04
652.9 8.17598e-04
653.0 8.17296e-04
653.1 8.16996e-04
653.2 8.16695e-04
653.3 8.16392e-04
653.4 8.16093e-04
653.5 8.15792e-04
653.6 8.15490e-04
653.7 8.15189e-04
653.8 8.14888e-04
653.9 8.14586e-04
654.0 8.14283e-04
654.1 8.13984e-04
654.2 8.13683e-04
654.3 8.13380e-04
654.4 8.13080e-04
654.5 8.12780e-04
654.6 8.12477e-04
654.7 8.12174e-04
654.8 8.11874e-04
654.9 8.11573e-04
655.0 8.11270e-04
655.1 8.10968e-04
655.2 8.10668e-04
655.3 8.10367e-04
655.4 8.10064e-04
655.5 8.09762e-04
655.6 8.09459e-04
655.7 8.09159e-04
655.8 8.08858e-04
655.9 8.08556e-04
656.0 8.08253e-04
656.1 8.07951e-04
656.2 8.07650e-04
656.3 8.07349e-04
656.4 8.07047e-04
656.5 8.06745e-04
656.6 8.06442e-04
656.7 8.06141e-04
656.8 8.05841e-04
656.9 8.05538e-04
657.0 8.05236e-04
657.1 8.04933e-04
657.2 8.04630e-04
657.3 8.04328e-04
657.4 8.04028e-04
657.5 8.03727e-04
657.6 8.03424e-04
657.7 8.03122e-04
657.8 8.02819e-04
657.9 8.02516e-04
658.0 8.02213e-04
658.1 8.01911e-04
658.2 8.01611e-04
658.3 8.01310e-04
658.4 8.01007e-04
658.5 8.00705e-04
658.6 8.00402e-04
658.7 8.00099e-04
658.8 7.99797e-04
658.9 7.99494e-04
659.0 7.99191e-04
659.1 7.98888e-04
659.2 7.98586e-04
659.3 7.98284e-04
659.4 7.97981e-04
659.5 7.97678e-04
659.6 7.97378e-04
659.7 7.97077e-04
659.8 7.96775e-04
659.9 7.96472e-04
660.0 7.96169e-04
660.1 7.95867e-04
660.2 7.95564e-04
660.3 7.95261e-04
660.4 7.94959e-04
660.5 7.94656e-04
660.6 7.94354e-04
660.7 7.94051e-04
660.8 7.93748e-04
660.9 7.93445e-04
661.0 7.93143e-04
661.1 7.92840e-04
661.2 7.92537e-04
661.3 7.92235e-04
661.4 7.91932e-04
661.5 7.91629e-04
661.6 7.91327e-04
661.7 7.91021e-04
661.8 7.90717e-04
661.9 7.90414e-04
662.0 7.90111e-04
662.1 7.89809e-04
662.2 7.89506e-04
662.3 7.89203e-04
662.4 7.88900e-04
662.5 7.88598e-04
662.6 7.88296e-04
662.7 7.87993e-04
662.8 7.87690e-04
662.9 7.87387e-04
663.0 7.87085e-04
663.1 7.86779e-04
663.2 7.86474e-04
663.3 7.86172e-04
663.4 7.85870e-04
663.5 7.85567e-04
663.6 7.85264e-04
663.7 7.84961e-04
663.8 7.84659e-04
663.9 7.84356e-04
664.0 7.84050e-04
664.1 7.83746e-04
664.2 7.83444e-04
664.3 7.83141e-04
664.4 7.82838e-04
664.5 7.82535e-04
664.6 7.82233e-04
664.7 7.81927e-04
664.8 7.81622e-04
664.9 7.81320e-04
665.0 7.81018e-04
665.1 7.80715e-04
665.2 7.80412e-04
665.3 7.80107e-04
665.4 7.79802e-04
665.5 7.79499e-04
665.6 7.79197e-04
665.7 7.78894e-04
665.8 7.78589e-04
665.9 7.78284e-04
666.0 7.77981e-04
666.1 7.77679e-04
666.2 7.77376e-04
666.3 7.77071e-04
666.4 7.76766e-04
666.5 7.76463e-04
666.6 7.76161e-04
666.7 7.75856e-04
666.8 7.75551e-04
666.9 7.75248e-04
667.0 7.74946e-04
667.1 7.74640e-04
667.2 7.74336e-04
667.3 7.74033e-04
667.4 7.73730e-04
667.5 7.73425e-04
667.6 7.73120e-04
667.7 7.72818e-04
667.8 7.72515e-04
667.9 7.72210e-04
668.0 7.71905e-04
668.1 7.71602e-04
668.2 7.71297e-04
668.3 7.70992e-04
668.4 7.70689e-04
668.5 7.70387e-04
668.6 7.70082e-04
668.7 7.69777e-04
668.8 7.69474e-04
668.9 7.69169e-04
669.0 7.68864e-04
669.1 7.68562e-04
669.2 7.68256e-04
669.3 7.67952e-04
669.4 7.67649e-04
669.5 7.67343e-04
669.6 7.67039e-04
669.7 7.66736e-04
669.8 7.66431e-04
669.9 7.66127e-04
670.0 7.65824e-04
670.1 7.65518e-04
670.2 7.65214e-04
670.3 7.64911e-04
670.4 7.64606e-04
670.5 7.64301e-04
670.6 7.63999e-04
670.7 7.63693e-04
670.8 7.63389e-04
670.9 7.63086e-04
671.0 7.62781e-04
671.1 7.62476e-04
671.2 7.62171e-04
671.3 7.61866e-04
671.4 7.61563e-04
671.5 7.61258e-04
671.6 7.60954e-04
671.7 7.60648e-04
671.8 7.60344e-04
671.9 7.60041e-04
672.0 7.59736e-04
672.1 7.59431e-04
672.2 7.59125e-04
672.3 7.58821e-04
672.4 7.58519e-04
672.5 7.58213e-04
672.6 7.57909e-04
672.7 7.57603e-04
672.8 7.57299e-04
672.9 7.56993e-04
673.0 7.56689e-04
673.1 7.56386e-04
673.2 7.56081e-04
673.3 7.55776e-04
673.4 7.55471e-04
673.5 7.55166e-04
673.6 7.54861e-04
673.7 7.54556e-04
673.8 7.54251e-04
673.9 7.53947e-04
674.0 7.53641e-04
674.1 7.53337e-04
674.2 7.53031e-04
674.3 7.52727e-04
674.4 7.52424e-04
674.5 7.52119e-04
674.6 7.51814e-04
674.7 7.51509e-04
674.8 7.51205e-04
674.9 7.50899e-04
675.0 7.50595e-04
675.1 7.50289e-04
675.2 7.49985e-04
675.3 7.49679e-04
675.4 7.49375e-04
675.5 7.49069e-04
675.6 7.48765e-04
675.7 7.48459e-04
675.8 7.48152e-04
675.9 7.47848e-04
676.0 7.47542e-04
676.1 7.47238e-04
676.2 7.46932e-04
676.3 7.46628e-04
676.4 7.46322e-04
676.5 7.46018e-04
676.6 7.45713e-04
676.7 7.45408e-04
676.8 7.45103e-04
676.9 7.44798e-04
677.0 7.44493e-04
677.1 7.44188e-04
677.2 7.43883e-04
677.3 7.43575e-04
677.4 7.43271e-04
677.5 7.42966e-04
677.6 7.42661e-04
677.7 7.42356e-04
677.8 7.42051e-04
677.9 7.41746e-04
678.0 7.41439e-04
678.1 7.41134e-04
678.2 7.40828e-04
678.3 7.40524e-04
678.4 7.40219e-04
678.5 7.39911e-04
678.6 7.39607e-04
678.7 7.39301e-04
678.8 7.38997e-04
678.9 7.38692e-04
679.0 7.38387e-04
679.1 7.38081e-04
679.2 7.37774e-04
679.3 7.37470e-04
679.4 7.37165e-04
679.5 7.36857e-04
679.6 7.36553e-04
679.7 7.36247e-04
679.8 7.35943e-04
679.9 7.35638e-04
680.0 7.35330e-04
680.1 7.35026e-04
680.2 7.34720e-04
680.3 7.34413e-04
680.4 7.34109e-04
680.5 7.33803e-04
680.6 7.33499e-04
680.7 7.33193e-04
680.8 7.32886e-04
680.9 7.32582e-04
681.0 7.32276e-04
681.1 7.31969e-04
681.2 7.31664e-04
681.3 7.31359e-04
681.4 7.31052e-04
681.5 7.30747e-04
681.6 7.30442e-04
681.7 7.30135e-04
681.8 7.29830e-04
681.9 7.29524e-04
682.0 7.29217e-04
682.1 7.28913e-04
682.2 7.28608e-04
682.3 7.28300e-04
682.4 7.27996e-04
682.5 7.27690e-04
682.6 7.27383e-04
682.7 7.27078e-04
682.8 7.26773e-04
682.9 7.26466e-04
683.0 7.26161e-04
683.1 7.25856e-04
683.2 7.25549e-04
683.3 7.25244e-04
683.4 7.24939e-04
683.5 7.24632e-04
683.6 7.24324e-04
683.7 7.24020e-04
683.8 7.23714e-04
683.9 7.23407e-04
684.0 7.23102e-04
684.1 7.22797e-04
684.2 7.22490e-04
684.3 7.22183e-04
684.4 7.21878e-04
684.5 7.21573e-04
684.6 7.21265e-04
684.7 7.20961e-04
684.8 7.20656e-04
684.9 7.20349e-04
685.0 7.20041e-04
685.1 7.19736e-04
685.2 7.19431e-04
685.3 7.19124e-04
685.4 7.18817e-04
685.5 7.18512e-04
685.6 7.18207e-04
685.7 7.17899e-04
685.8 7.17592e-04
685.9 7.17288e-04
686.0 7.16983e-04
686.1 7.16675e-04
686.2 7.16368e-04
686.3 7.16064e-04
686.4 7.15758e-04
686.5 7.15451e-04
686.6 7.15144e-04
686.7 7.14839e-04
686.8 7.14534e-04
686.9 7.14227e-04
687.0 7.13920e-04
687.1 7.13615e-04
687.2 7.13309e-04
687.3 7.13002e-04
687.4 7.12695e-04
687.5 7.12391e-04
687.6 7.12086e-04
687.7 7.11778e-04
687.8 7.11471e-04
687.9 7.11163e-04
688.0 7.10859e-04
688.1 7.10553e-04
688.2 7.10246e-04
688.3 7.09939e-04
688.4 7.09635e-04
688.5 7.09329e-04
688.6 7.09022e-04
688.7 7.08715e-04
688.8 7.08407e-04
688.9 7.08103e-04
689.0 7.07798e-04
689.1 7.07490e-04
689.2 7.07183e-04
689.3 7.06876e-04
689.4 7.06572e-04
689.5 7.06266e-04
689.6 7.05959e-04
689.7 7.05651e-04
689.8 7.05344e-04
689.9 7.05040e-04
690.0 7.04735e-04
690.1 7.04427e-04
690.2 7.04120e-04
690.3 7.03813e-04
690.4 7.03506e-04
690.5 7.03201e-04
690.6 7.02896e-04
690.7 7.02588e-04
690.8 7.02281e-04
690.9 7.01974e-04
691.0 7.01670e-04
691.1 7.01364e-04
691.2 7.01057e-04
691.3 7.00749e-04
691.4 7.00442e-04
691.5 7.00135e-04
691.6 6.99831e-04
691.7 6.99525e-04
691.8 6.99218e-04
691.9 6.98911e-04
692.0 6.98604e-04
692.1 6.98296e-04
692.2 6.97992e-04
692.3 6.97686e-04
692.4 6.97379e-04
692.5 6.97072e-04
692.6 6.96764e-04
692.7 6.96457e-04
692.8 6.96153e-04
692.9 6.95847e-04
693.0 6.95540e-04
693.1 6.95233e-04
693.2 6.94926e-04
693.3 6.94619e-04
693.4 6.94311e-04
693.5 6.94006e-04
693.6 6.93701e-04
693.7 6.93394e-04
693.8 6.93087e-04
693.9 6.92779e-04
694.0 6.92472e-04
694.1 6.92165e-04
694.2 6.91861e-04
694.3 6.91555e-04
694.4 6.91248e-04
694.5 6.90940e-04
694.6 6.90633e-04
694.7 6.90326e-04
694.8 6.90019e-04
694.9 6.89715e-04
695.0 6.89409e-04
695.1 6.89102e-04
695.2 6.88795e-04
695.3 6.88488e-04
695.4 6.88180e-04
695.5 6.87873e-04
695.6 6.87569e-04
695.7 6.87263e-04
695.8 6.86956e-04
695.9 6.86648e-04
696.0 6.86341e-04
696.1 6.86034e-04
696.2 6.85727e-04
696.3 6.85419e-04
696.4 6.85115e-04
696.5 6.84810e-04
696.6 6.84502e-04
696.7 6.84195e-04
696.8 6.83888e-04
696.9 6.83581e-04
697.0 6.83273e-04
697.1 6.82966e-04
697.2 6.82659e-04
697.3 6.82354e-04
697.4 6.82049e-04
697.5 6.81742e-04
697.6 6.81435e-04
697.7 6.81127e-04
697.8 6.80820e-04
697.9 6.80513e-04
698.0 6.80206e-04
698.1 6.79901e-04
698.2 6.79596e-04
698.3 6.79288e-04
698.4 6.78981e-04
698.5 6.78674e-04
698.6 6.78367e-04
698.7 6.78060e-04
698.8 6.77752e-04
698.9 6.77445e-04
699.0 6.77138e-04
699.1 6.76834e-04
699.2 6.76528e-04
699.3 6.76221e-04
699.4 6.75914e-04
699.5 6.75606e-04
699.6 6.75299e-04
699.7 6.74992e-04
699.8 6.74685e-04
699.9 6.74378e-04
700.0 6.74073e-04
700.1 6.73768e-04
700.2 6.73461e-04
700.3 6.73154e-04
700.4 6.72846e-04
700.5 6.72539e-04
700.6 6.72232e-04
700.7 6.71924e-04
700.8 6.71617e-04
700.9 6.71310e-04
701.0 6.71006e-04
701.1 6.70701e-04
701.2 6.70394e-04
701.3 6.70086e-04
701.4 6.69779e-04
701.5 6.69472e-04
701.6 6.69165e-04
701.7 6.68857e-04
701.8 6.68550e-04
701.9 6.68243e-04
702.0 6.67939e-04
702.1 6.67633e-04
702.2 6.67326e-04
702.3 6.67019e-04
702.4 6.66712e-04
702.5 6.66405e-04
702.6 6.66097e-04
702.7 6.65790e-04
702.8 6.65483e-04
702.9 6.65176e-04
703.0 6.64868e-04
703.1 6.64564e-04
703.2 6.64258e-04
703.3 6.63953e-04
703.4 6.63647e-04
703.5 6.63340e-04
703.6 6.63033e-04
703.7 6.62725e-04
703.8 6.62418e-04
703.9 6.62111e-04
704.0 6.61804e-04
704.1 6.61499e-04
704.2 6.61194e-04
704.3 6.60887e-04
704.4 6.60579e-04
704.5 6.60272e-04
704.6 6.59965e-04
704.7 6.59658e-04
704.8 6.59350e-04
704.9 6.59043e-04
705.0 6.58736e-04
705.1 6.58432e-04
705.2 6.58126e-04
705.3 6.57819e-04
705.4 6.57512e-04
705.5 6.57205e-04
705.6 6.56898e-04
705.7 6.56590e-04
705.8 6.56283e-04
705.9 6.55976e-04
706.0 6.55669e-04
706.1 6.55361e-04
706.2 6.55057e-04
706.3 6.54751e-04
706.4 6.54444e-04
706.5 6.54137e-04
706.6 6.53830e-04
706.7 6.53522e-04
706.8 6.53215e-04
706.9 6.52908e-04
707.0 6.52601e-04
707.1 6.52293e-04
707.2 6.51989e-04
707.3 6.51684e-04
707.4 6.51377e-04
707.5 6.51069e-04
707.6 6.50762e-04
707.7 6.50455e-04
707.8 6.50148e-04
707.9 6.49840e-04
708.0 6.49533e-04
708.1 6.49229e-04
708.2 6.48923e-04
708.3 6.48616e-04
708.4 6.48309e-04
708.5 6.48002e-04
708.6 6.47694e-04
708.7 6.47387e-04
708.8 6.47080e-04
708.9 6.46773e-04
709.0 6.46466e-04
709.1 6.46162e-04
709.2 6.45856e-04
709.3 6.45548e-04
709.4 6.45241e-04
709.5 6.44934e-04
709.6 6.44627e-04
709.7 6.44320e-04
709.8 6.44012e-04
709.9 6.43705e-04
710.0 6.43401e-04
710.1 6.43096e-04
710.2 6.42788e-04
710.3 6.42481e-04
710.4 6.42174e-04
710.5 6.41867e-04
710.6 6.41560e-04
710.7 6.41252e-04
710.8 6.40948e-04
710.9 6.40642e-04
711.0 6.40335e-04
711.1 6.40028e-04
711.2 6.39721e-04
711.3 6.39413e-04
711.4 6.39106e-04
711.5 6.38799e-04
711.6 6.38495e-04
711.7 6.38190e-04
711.8 6.37882e-04
711.9 6.37575e-04
712.0 6.37268e-04
712.1 6.36961e-04
712.2 6.36653e-04
712.3 6.36346e-04
712.4 6.36042e-04
712.5 6.35736e-04
712.6 6.35429e-04
712.7 6.35122e-04
712.8 6.34814e-04
712.9 6.34507e-04
713.0 6.34200e-04
713.1 6.33896e-04
713.2 6.33591e-04
713.3 6.33283e-04
713.4 6.32976e-04
713.5 6.32669e-04
713.6 6.32362e-04
713.7 6.32054e-04
713.8 6.31750e-04
713.9 6.31444e-04
714.0 6.31137e-04
714.1 6.30830e-04
714.2 6.30523e-04
714.3 6.30215e-04
714.4 6.29908e-04
714.5 6.29604e-04
714.6 6.29299e-04
714.7 6.28992e-04
714.8 6.28684e-04
714.9 6.28377e-04
715.0 6.28070e-04
715.1 6.27765e-04
715.2 6.27460e-04
715.3 6.27153e-04
715.4 6.26845e-04
715.5 6.26538e-04
715.6 6.26231e-04
715.7 6.25927e-04
715.8 6.25621e-04
715.9 6.25314e-04
716.0 6.25007e-04
716.1 6.24700e-04
716.2 6.24392e-04
716.3 6.24088e-04
716.4 6.23782e-04
716.5 6.23475e-04
716.6 6.23168e-04
716.7 6.22861e-04
716.8 6.22556e-04
716.9 6.22251e-04
717.0 6.21944e-04
717.1 6.21636e-04
717.2 6.21329e-04
717.3 6.21022e-04
717.4 6.20718e-04
717.5 6.20412e-04
717.6 6.20105e-04
717.7 6.19798e-04
717.8 6.19491e-04
717.9 6.19186e-04
718.0 6.18881e-04
718.1 6.18574e-04
718.2 6.18266e-04
718.3 6.17959e-04
718.4 6.17655e-04
718.5 6.17350e-04
718.6 6.17043e-04
718.7 6.16735e-04
718.8 6.16428e-04
718.9 6.16124e-04
719.0 6.15818e-04
719.1 6.15511e-04
719.2 6.15204e-04
719.3 6.14900e-04
719.4 6.14594e-04
719.5 6.14287e-04
719.6 6.13980e-04
719.7 6.13673e-04
719.8 6.13369e-04
719.9 6.13063e-04
720.0 6.12755e-04
720.1 6.12448e-04
720.2 6.12144e-04
720.3 6.11839e-04
720.4 6.11531e-04
720.5 6.11224e-04
720.6 6.10920e-04
720.7 6.10614e-04
720.8 6.10307e-04
720.9 6.10000e-04
721.0 6.09696e-04
721.1 6.09390e-04
721.2 6.09083e-04
721.3 6.08776e-04
721.4 6.08472e-04
721.5 6.08166e-04
721.6 6.07859e-04
721.7 6.07552e-04
721.8 6.07248e-04
721.9 6.06942e-04
722.0 6.06635e-04
722.1 6.06327e-04
722.2 6.06023e-04
722.3 6.05718e-04
722.4 6.05411e-04
722.5 6.05106e-04
722.6 6.04801e-04
722.7 6.04494e-04
722.8 6.04186e-04
722.9 6.03882e-04
723.0 6.03577e-04
723.1 6.03269e-04
723.2 6.02962e-04
723.3 6.02658e-04
723.4 6.02353e-04
723.5 6.02046e-04
723.6 6.01741e-04
723.7 6.01435e-04
723.8 6.01128e-04
723.9 6.00824e-04
724.0 6.00519e-04
724.1 6.00211e-04
724.2 5.99907e-04
724.3 5.99602e-04
724.4 5.99294e-04
724.5 5.98987e-04
724.6 5.98683e-04
724.7 5.98377e-04
724.8 5.98070e-04
724.9 5.97766e-04
725.0 5.97461e-04
725.1 5.97154e-04
725.2 5.96849e-04
725.3 5.96543e-04
725.4 5.96236e-04
725.5 5.95932e-04
725.6 5.95627e-04
725.7 5.95320e-04
725.8 5.95015e-04
725.9 5.94710e-04
726.0 5.94406e-04
726.1 5.94100e-04
726.2 5.93793e-04
726.3 5.93489e-04
726.4 5.93184e-04
726.5 5.92876e-04
726.6 5.92572e-04
726.7 5.92266e-04
726.8 5.91959e-04
726.9 5.91655e-04
727.0 5.91350e-04
727.1 5.91046e-04
727.2 5.90740e-04
727.3 5.90433e-04
727.4 5.90128e-04
727.5 5.89823e-04
727.6 5.89516e-04
727.7 5.89212e-04
727.8 5.88906e-04
727.9 5.88602e-04
728.0 5.88296e-04
728.1 5.87989e-04
728.2 5.87685e-04
728.3 5.87379e-04
728.4 5.87075e-04
728.5 5.86770e-04
728.6 5.86463e-04
728.7 5.86158e-04
728.8 5.85853e-04
728.9 5.85549e-04
729.0 5.85243e-04
729.1 5.84939e-04
729.2 5.84633e-04
729.3 5.84326e-04
729.4 5.84022e-04
729.5 5.83716e-04
729.6 5.83412e-04
729.7 5.83107e-04
729.8 5.82802e-04
729.9 5.82497e-04
730.0 5.82193e-04
730.1 5.81887e-04
730.2 5.81583e-04
730.3 5.81277e-04
730.4 5.80970e-04
730.5 5.80666e-04
730.6 5.80360e-04
730.7 5.80056e-04
730.8 5.79750e-04
730.9 5.79446e-04
731.0 5.79141e-04
731.1 5.78837e-04
731.2 5.78531e-04
731.3 5.78227e-04
731.4 5.77921e-04
731.5 5.77617e-04
731.6 5.77312e-04
731.7 5.77007e-04
731.8 5.76702e-04
731.9 5.76397e-04
732.0 5.76092e-04
732.1 5.75788e-04
732.2 5.75482e-04
732.3 5.75178e-04
732.4 5.74872e-04
732.5 5.74568e-04
732.6 5.74263e-04
732.7 5.73959e-04
732.8 5.73653e-04
732.9 5.73349e-04
733.0 5.73046e-04
733.1 5.72741e-04
733.2 5.72437e-04
733.3 5.72131e-04
733.4 5.71827e-04
733.5 5.71522e-04
733.6 5.71217e-04
733.7 5.70912e-04
733.8 5.70608e-04
733.9 5.70305e-04
734.0 5.70000e-04
734.1 5.69695e-04
734.2 5.69390e-04
734.3 5.69086e-04
734.4 5.68780e-04
734.5 5.68476e-04
734.6 5.68173e-04
734.7 5.67868e-04
734.8 5.67564e-04
734.9 5.67258e-04
735.0 5.66954e-04
735.1 5.66652e-04
735.2 5.66346e-04
735.3 5.66042e-04
735.4 5.65736e-04
735.5 5.65432e-04
735.6 5.65130e-04
735.7 5.64824e-04
735.8 5.64520e-04
735.9 5.64217e-04
736.0 5.63912e-04
736.1 5.63608e-04
736.2 5.63305e-04
736.3 5.62999e-04
736.4 5.62695e-04
736.5 5.62390e-04
736.6 5.62086e-04
736.7 5.61783e-04
736.8 5.61477e-04
736.9 5.61173e-04
737.0 5.60871e-04
737.1 5.60568e-04
737.2 5.60263e-04
737.3 5.59959e-04
737.4 5.59656e-04
737.5 5.59350e-04
737.6 5.59046e-04
737.7 5.58744e-04
737.8 5.58438e-04
737.9 5.58134e-04
738.0 5.57832e-04
738.1 5.57526e-04
738.2 5.57222e-04
738.3 5.56920e-04
738.4 5.56617e-04
738.5 5.56312e-04
738.6 5.56007e-04
738.7 5.55705e-04
738.8 5.55402e-04
738.9 5.55097e-04
739.0 5.54793e-04
739.1 5.54490e-04
739.2 5.54187e-04
739.3 5.53882e-04
739.4 5.53578e-04
739.5 5.53275e-04
739.6 5.52973e-04
739.7 5.52667e-04
739.8 5.52363e-04
739.9 5.52060e-04
740.0 5.51758e-04
740.1 5.51456e-04
740.2 5.51150e-04
740.3 5.50846e-04
740.4 5.50543e-04
740.5 5.50241e-04
740.6 5.49938e-04
740.7 5.49632e-04
740.8 5.49328e-04
740.9 5.49026e-04
741.0 5.48723e-04
741.1 5.48421e-04
741.2 5.48115e-04
741.3 5.47811e-04
741.4 5.47508e-04
741.5 5.47206e-04
741.6 5.46904e-04
741.7 5.46601e-04
741.8 5.46298e-04
741.9 5.45993e-04
742.0 5.45689e-04
742.1 5.45386e-04
742.2 5.45084e-04
742.3 5.44781e-04
742.4 5.44478e-04
742.5 5.44176e-04
742.6 5.43871e-04
742.7 5.43567e-04
742.8 5.43264e-04
742.9 5.42961e-04
743.0 5.42659e-04
743.1 5.42356e-04
743.2 5.42054e-04
743.3 5.41751e-04
743.4 5.41449e-04
743.5 5.41146e-04
743.6 5.40844e-04
743.7 5.40541e-04
743.8 5.40236e-04
743.9 5.39932e-04
744.0 5.39629e-04
744.1 5.39326e-04
744.2 5.39024e-04
744.3 5.38720e-04
744.4 5.38418e-04
744.5 5.38116e-04
744.6 5.37814e-04
744.7 5.37511e-04
744.8 5.37209e-04
744.9 5.36906e-04
745.0 5.36604e-04
745.1 5.36301e-04
745.2 5.35999e-04
745.3 5.35696e-04
745.4 5.35393e-04
745.5 5.35091e-04
745.6 5.34788e-04
745.7 5.34486e-04
745.8 5.34184e-04
745.9 5.33881e-04
746.0 5.33578e-04
746.1 5.33276e-04
746.2 5.32973e-04
746.3 5.32671e-04
746.4 5.32368e-04
746.5 5.32069e-04
746.6 5.31768e-04
746.7 5.31465e-04
746.8 5.31163e-04
746.9 5.30860e-04
747.0 5.30558e-04
747.1 5.30255e-04
747.2 5.29953e-04
747.3 5.29650e-04
747.4 5.29347e-04
747.5 5.29045e-04
747.6 5.28742e-04
747.7 5.28443e-04
747.8 5.28142e-04
747.9 5.27840e-04
748.0 5.27537e-04
748.1 5.27234e-04
748.2 5.26932e-04
748.3 5.26630e-04
748.4 5.26330e-04
748.5 5.26029e-04
748.6 5.25727e-04
748.7 5.25424e-04
748.8 5.25122e-04
748.9 5.24819e-04
749.0 5.24520e-04
749.1 5.24219e-04
749.2 5.23916e-04
749.3 5.23614e-04
749.4 5.23311e-04
749.5 5.23009e-04
749.6 5.22710e-04
749.7 5.22409e-04
749.8 5.22106e-04
749.9 5.21804e-04
750.0 5.21504e-04
750.1 5.21203e-04
750.2 5.20901e-04
750.3 5.20598e-04
750.4 5.20299e-04
750.5 5.19998e-04
750.6 5.19696e-04
750.7 5.19393e-04
750.8 5.19093e-04
750.9 5.18793e-04
751.0 5.18490e-04
751.1 5.18188e-04
751.2 5.17888e-04
751.3 5.17587e-04
751.4 5.17285e-04
751.5 5.16985e-04
751.6 5.16684e-04
751.7 5.16382e-04
751.8 5.16083e-04
751.9 5.15781e-04
752.0 5.15479e-04
752.1 5.15176e-04
752.2 5.14877e-04
752.3 5.14576e-04
752.4 5.14277e-04
752.5 5.13976e-04
752.6 5.13673e-04
752.7 5.13374e-04
752.8 5.13073e-04
752.9 5.12771e-04
753.0 5.12471e-04
753.1 5.12170e-04
753.2 5.11871e-04
753.3 5.11570e-04
753.4 5.11267e-04
753.5 5.10968e-04
753.6 5.10667e-04
753.7 5.10367e-04
753.8 5.10066e-04
753.9 5.09764e-04
754.0 5.09464e-04
754.1 5.09163e-04
754.2 5.08864e-04
754.3 5.08563e-04
754.4 5.08264e-04
754.5 5.07963e-04
754.6 5.07663e-04
754.7 5.07362e-04
754.8 5.07063e-04
754.9 5.06762e-04
755.0 5.06463e-04
755.1 5.06161e-04
755.2 5.05862e-04
755.3 5.05561e-04
755.4 5.05262e-04
755.5 5.04961e-04
755.6 5.04661e-04
755.7 5.04360e-04
755.8 5.04061e-04
755.9 5.03760e-04
756.0 5.03461e-04
756.1 5.03160e-04
756.2 5.02860e-04
756.3 5.02559e-04
756.4 5.02260e-04
756.5 5.01962e-04
756.6 5.01661e-04
756.7 5.01362e-04
756.8 5.01061e-04
756.9 5.00761e-04
757.0 5.00464e-04
757.1 5.00163e-04
757.2 4.99863e-04
757.3 4.99562e-04
757.4 4.99263e-04
757.5 4.98965e-04
757.6 4.98664e-04
757.7 4.98365e-04
757.8 4.98067e-04
757.9 4.97766e-04
758.0 4.97466e-04
758.1 4.97169e-04
758.2 4.96868e-04
758.3 4.96568e-04
758.4 4.96270e-04
758.5 4.95969e-04
758.6 4.95670e-04
758.7 4.95372e-04
758.8 4.95071e-04
758.9 4.94772e-04
759.0 4.94474e-04
759.1 4.94176e-04
759.2 4.93875e-04
759.3 4.93576e-04
759.4 4.93278e-04
759.5 4.92980e-04
759.6 4.92679e-04
759.7 4.92380e-04
759.8 4.92082e-04
759.9 4.91784e-04
760.0 4.91483e-04
760.1 4.91184e-04
760.2 4.90886e-04
760.3 4.90588e-04
760.4 4.90290e-04
760.5 4.89989e-04
760.6 4.89690e-04
760.7 4.89392e-04
760.8 4.89094e-04
760.9 4.88797e-04
761.0 4.88499e-04
761.1 4.88197e-04
761.2 4.87898e-04
761.3 4.87600e-04
761.4 4.87303e-04
761.5 4.87005e-04
761.6 4.86707e-04
761.7 4.86409e-04
761.8 4.86111e-04
761.9 4.85813e-04
762.0 4.85512e-04
762.1 4.85213e-04
762.2 4.84915e-04
762.3 4.84617e-04
762.4 4.84319e-04
762.5 4.84022e-04
762.6 4.83724e-04
762.7 4.83426e-04
762.8 4.83128e-04
762.9 4.82831e-04
763.0 4.82533e-04
763.1 4.82235e-04
763.2 4.81937e-04
763.3 4.81639e-04
763.4 4.81341e-04
763.5 4.81044e-04
763.6 4.80745e-04
763.7 4.80448e-04
763.8 4.80150e-04
763.9 4.79852e-04
764.0 4.79554e-04
764.1 4.79257e-04
764.2 4.78959e-04
764.3 4.78661e-04
764.4 4.78363e-04
764.5 4.78065e-04
764.6 4.77767e-04
764.7 4.77469e-04
764.8 4.77175e-04
764.9 4.76879e-04
765.0 4.76581e-04
765.1 4.76283e-04
765.2 4.75985e-04
765.3 4.75687e-04
765.4 4.75389e-04
765.5 4.75092e-04
765.6 4.74797e-04
765.7 4.74500e-04
765.8 4.74202e-04
765.9 4.73905e-04
766.0 4.73607e-04
766.1 4.73309e-04
766.2 4.73014e-04
766.3 4.72718e-04
766.4 4.72420e-04
766.5 4.72122e-04
766.6 4.71825e-04
766.7 4.71530e-04
766.8 4.71234e-04
766.9 4.70936e-04
767.0 4.70638e-04
767.1 4.70343e-04
767.2 4.70047e-04
767.3 4.69749e-04
767.4 4.69451e-04
767.5 4.69157e-04
767.6 4.68860e-04
767.7 4.68562e-04
767.8 4.68268e-04
767.9 4.67971e-04
768.0 4.67674e-04
768.1 4.67376e-04
768.2 4.67081e-04
768.3 4.66785e-04
768.4 4.66487e-04
768.5 4.66192e-04
768.6 4.65896e-04
768.7 4.65601e-04
768.8 4.65305e-04
768.9 4.65008e-04
769.0 4.64712e-04
769.1 4.64416e-04
769.2 4.64120e-04
769.3 4.63824e-04
769.4 4.63528e-04
769.5 4.63232e-04
769.6 4.62937e-04
769.7 4.62641e-04
769.8 4.62345e-04
769.9 4.62050e-04
770.0 4.61754e-04
770.1 4.61458e-04
770.2 4.61162e-04
770.3 4.60867e-04
770.4 4.60571e-04
770.5 4.60276e-04
770.6 4.59981e-04
770.7 4.59685e-04
770.8 4.59389e-04
770.9 4.59094e-04
771.0 4.58799e-04
771.1 4.58503e-04
771.2 4.58208e-04
771.3 4.57913e-04
771.4 4.57618e-04
771.5 4.57322e-04
771.6 4.57027e-04
771.7 4.56732e-04
771.8 4.56437e-04
771.9 4.56142e-04
772.0 4.55847e-04
772.1 4.55552e-04
772.2 4.55257e-04
772.3 4.54962e-04
772.4 4.54667e-04
772.5 4.54373e-04
772.6 4.54078e-04
772.7 4.53783e-04
772.8 4.53489e-04
772.9 4.53194e-04
773.0 4.52899e-04
773.1 4.52604e-04
773.2 4.52310e-04
773.3 4.52015e-04
773.4 4.51721e-04
773.5 4.51427e-04
773.6 4.51132e-04
773.7 4.50838e-04
773.8 4.50543e-04
773.9 4.50249e-04
774.0 4.49955e-04
774.1 4.49660e-04
774.2 4.49366e-04
774.3 4.49072e-04
774.4 4.48778e-04
774.5 4.48484e-04
774.6 4.48190e-04
774.7 4.47896e-04
774.8 4.47601e-04
774.9 4.47308e-04
775.0 4.47014e-04
775.1 4.46720e-04
775.2 4.46426e-04
775.3 4.46132e-04
775.4 4.45838e-04
775.5 4.45544e-04
775.6 4.45251e-04
775.7 4.44957e-04
775.8 4.44664e-04
775.9 4.44370e-04
776.0 4.44076e-04
776.1 4.43783e-04
776.2 4.43489e-04
776.3 4.43196e-04
776.4 4.42903e-04
776.5 4.42609e-04
776.6 4.42316e-04
776.7 4.42023e-04
776.8 4.41729e-04
776.9 4.41436e-04
777.0 4.41143e-04
777.1 4.40850e-04
777.2 4.40557e-04
777.3 4.40264e-04
777.4 4.39971e-04
777.5 4.39678e-04
777.6 4.39385e-04
777.7 4.39092e-04
777.8 4.38800e-04
777.9 4.38506e-04
778.0 4.38213e-04
778.1 4.37921e-04
778.2 4.37628e-04
778.3 4.37335e-04
778.4 4.37043e-04
778.5 4.36750e-04
778.6 4.36458e-04
778.7 4.36165e-04
778.8 4.35873e-04
778.9 4.35580e-04
779.0 4.35288e-04
779.1 4.34996e-04
779.2 4.34703e-04
779.3 4.34411e-04
779.4 4.34119e-04
779.5 4.33827e-04
779.6 4.33535e-04
779.7 4.33243e-04
779.8 4.32950e-04
779.9 4.32658e-04
780.0 4.32366e-04
780.1 4.32074e-04
780.2 4.31783e-04
780.3 4.31491e-04
780.4 4.31199e-04
780.5 4.30907e-04
780.6 4.30615e-04
780.7 4.30324e-04
780.8 4.30032e-04
780.9 4.29740e-04
781.0 4.29449e-04
781.1 4.29157e-04
781.2 4.28866e-04
781.3 4.28574e-04
781.4 4.28283e-04
781.5 4.27991e-04
781.6 4.27700e-04
781.7 4.27408e-04
781.8 4.27117e-04
781.9 4.26826e-04
782.0 4.26535e-04
782.1 4.26244e-04
782.2 4.25953e-04
782.3 4.25662e-04
782.4 4.25371e-04
782.5 4.25079e-04
782.6 4.24789e-04
782.7 4.24498e-04
782.8 4.24207e-04
782.9 4.23916e-04
783.0 4.23625e-04
783.1 4.23335e-04
783.2 4.23044e-04
783.3 4.22754e-04
783.4 4.22463e-04
783.5 4.22172e-04
783.6 4.21882e-04
783.7 4.21591e-04
783.8 4.21301e-04
783.9 4.21010e-04
784.0 4.20720e-04
784.1 4.20430e-04
784.2 4.20139e-04
784.3 4.19849e-04
784.4 4.19559e-04
784.5 4.19269e-04
784.6 4.18979e-04
784.7 4.18689e-04
784.8 4.18399e-04
784.9 4.18109e-04
785.0 4.17819e-04
785.1 4.17529e-04
785.2 4.17239e-04
785.3 4.16950e-04
785.4 4.16660e-04
785.5 4.16370e-04
785.6 4.16080e-04
785.7 4.15791e-04
785.8 4.15501e-04
785.9 4.15212e-04
786.0 4.14922e-04
786.1 4.14632e-04
786.2 4.14343e-04
786.3 4.14054e-04
786.4 4.13765e-04
786.5 4.13475e-04
786.6 4.13186e-04
786.7 4.12897e-04
786.8 4.12608e-04
786.9 4.12319e-04
787.0 4.12030e-04
787.1 4.11741e-04
787.2 4.11452e-04
787.3 4.11163e-04
787.4 4.10874e-04
787.5 4.10585e-04
787.6 4.10296e-04
787.7 4.10007e-04
787.8 4.09719e-04
787.9 4.09430e-04
788.0 4.09142e-04
788.1 4.08853e-04
788.2 4.08565e-04
788.3 4.08276e-04
788.4 4.07988e-04
788.5 4.07699e-04
788.6 4.07411e-04
788.7 4.07123e-04
788.8 4.06834e-04
788.9 4.06546e-04
789.0 4.06258e-04
789.1 4.05970e-04
789.2 4.05682e-04
789.3 4.05394e-04
789.4 4.05106e-04
789.5 4.04818e-04
789.6 4.04530e-04
789.7 4.04242e-04
789.8 4.03954e-04
789.9 4.03667e-04
790.0 4.03379e-04
790.1 4.03091e-04
790.2 4.02804e-04
790.3 4.02516e-04
790.4 4.02229e-04
790.5 4.01941e-04
790.6 4.01654e-04
790.7 4.01366e-04
790.8 4.01079e-04
790.9 4.00792e-04
791.0 4.00504e-04
791.1 4.00217e-04
791.2 3.99930e-04
791.3 3.99643e-04
791.4 3.99356e-04
791.5 3.99069e-04
791.6 3.98782e-04
791.7 3.98495e-04
791.8 3.98208e-04
791.9 3.97922e-04
792.0 3.97635e-04
792.1 3.97348e-04
792.2 3.97062e-04
792.3 3.96775e-04
792.4 3.96488e-04
792.5 3.96202e-04
792.6 3.95915e-04
792.7 3.95629e-04
792.8 3.95342e-04
792.9 3.95056e-04
793.0 3.94770e-04
793.1 3.94483e-04
793.2 3.94197e-04
793.3 3.93911e-04
793.4 3.93625e-04
793.5 3.93339e-04
793.6 3.93053e-04
793.7 3.92767e-04
793.8 3.92481e-04
793.9 3.92196e-04
794.0 3.91910e-04
794.1 3.91624e-04
794.2 3.91338e-04
794.3 3.91053e-04
794.4 3.90767e-04
794.5 3.90481e-04
794.6 3.90196e-04
794.7 3.89910e-04
794.8 3.89625e-04
794.9 3.89339e-04
795.0 3.89054e-04
795.1 3.88769e-04
795.2 3.88483e-04
795.3 3.88198e-04
795.4 3.87913e-04
795.5 3.87628e-04
795.6 3.87343e-04
795.7 3.87058e-04
795.8 3.86773e-04
795.9 3.86488e-04
796.0 3.86203e-04
796.1 3.85919e-04
796.2 3.85634e-04
796.3 3.85349e-04
796.4 3.85065e-04
796.5 3.84780e-04
796.6 3.84495e-04
796.7 3.84211e-04
796.8 3.83927e-04
796.9 3.83642e-04
797.0 3.83358e-04
797.1 3.83073e-04
797.2 3.82789e-04
797.3 3.82505e-04
797.4 3.82221e-04
797.5 3.81937e-04
797.6 3.81653e-04
797.7 3.81369e-04
797.8 3.81085e-04
797.9 3.80801e-04
798.0 3.80517e-04
798.1 3.80233e-04
798.2 3.79950e-04
798.3 3.79666e-04
798.4 3.79382e-04
798.5 3.79099e-04
798.6 3.78815e-04
798.7 3.78532e-04
798.8 3.78248e-04
798.9 3.77965e-04
799.0 3.77682e-04
799.1 3.77398e-04
799.2 3.77115e-04
799.3 3.76832e-04
799.4 3.76548e-04
799.5 3.76265e-04
799.6 3.75983e-04
799.7 3.75700e-04
799.8 3.75417e-04
799.9 3.75134e-04
800.0 3.74851e-04
800.1 3.74568e-04
800.2 3.74285e-04
800.3 3.74003e-04
800.4 3.73720e-04
800.5 3.73438e-04
800.6 3.73155e-04
800.7 3.72873e-04
800.8 3.72590e-04
800.9 3.72308e-04
801.0 3.72025e-04
801.1 3.71743e-04
801.2 3.71461e-04
801.3 3.71179e-04
801.4 3.70897e-04
801.5 3.70615e-04
801.6 3.70333e-04
801.7 3.70051e-04
801.8 3.69769e-04
801.9 3.69487e-04
802.0 3.69205e-04
802.1 3.68924e-04
802.2 3.68642e-04
802.3 3.68360e-04
802.4 3.68079e-04
802.5 3.67797e-04
802.6 3.67516e-04
802.7 3.67234e-04
802.8 3.66953e-04
802.9 3.66672e-04
803.0 3.66391e-04
803.1 3.66110e-04
803.2 3.65829e-04
803.3 3.65547e-04
803.4 3.65266e-04
803.5 3.64985e-04
803.6 3.64704e-04
803.7 3.64424e-04
803.8 3.64143e-04
803.9 3.63862e-04
804.0 3.63581e-04
804.1 3.63301e-04
804.2 3.63020e-04
804.3 3.62740e-04
804.4 3.62459e-04
804.5 3.62178e-04
804.6 3.61898e-04
804.7 3.61618e-04
804.8 3.61337e-04
804.9 3.61057e-04
805.0 3.60777e-04
805.1 3.60497e-04
805.2 3.60217e-04
805.3 3.59937e-04
805.4 3.59657e-04
805.5 3.59377e-04
805.6 3.59097e-04
805.7 3.58818e-04
805.8 3.58538e-04
805.9 3.58258e-04
806.0 3.57979e-04
806.1 3.57699e-04
806.2 3.57420e-04
806.3 3.57141e-04
806.4 3.56861e-04
806.5 3.56581e-04
806.6 3.56302e-04
806.7 3.56023e-04
806.8 3.55744e-04
806.9 3.55465e-04
807.0 3.55186e-04
807.1 3.54907e-04
807.2 3.54628e-04
807.3 3.54349e-04
807.4 3.54070e-04
807.5 3.53791e-04
807.6 3.53513e-04
807.7 3.53234e-04
807.8 3.52956e-04
807.9 3.52677e-04
808.0 3.52398e-04
808.1 3.52120e-04
808.2 3.51842e-04
808.3 3.51563e-04
808.4 3.51285e-04
808.5 3.51007e-04
808.6 3.50729e-04
808.7 3.50451e-04
808.8 3.50173e-04
808.9 3.49895e-04
809.0 3.49617e-04
809.1 3.49339e-04
809.2 3.49061e-04
809.3 3.48784e-04
809.4 3.48506e-04
809.5 3.48228e-04
809.6 3.47950e-04
809.7 3.47673e-04
809.8 3.47396e-04
809.9 3.47118e-04
810.0 3.46841e-04
810.1 3.46564e-04
810.2 3.46286e-04
810.3 3.46009e-04
810.4 3.45732e-04
810.5 3.45455e-04
810.6 3.45178e-04
810.7 3.44901e-04
810.8 3.44624e-04
810.9 3.44347e-04
811.0 3.44071e-04
811.1 3.43794e-04
811.2 3.43517e-04
811.3 3.43241e-04
811.4 3.42964e-04
811.5 3.42688e-04
811.6 3.42411e-04
811.7 3.42135e-04
811.8 3.41859e-04
811.9 3.41583e-04
812.0 3.41306e-04
812.1 3.41030e-04
812.2 3.40754e-04
812.3 3.40478e-04
812.4 3.40202e-04
812.5 3.39926e-04
812.6 3.39651e-04
812.7 3.39375e-04
812.8 3.39099e-04
812.9 3.38824e-04
813.0 3.38548e-04
813.1 3.38272e-04
813.2 3.37997e-04
813.3 3.37722e-04
813.4 3.37446e-04
813.5 3.37171e-04
813.6 3.36896e-04
813.7 3.36621e-04
813.8 3.36345e-04
813.9 3.36070e-04
814.0 3.35795e-04
814.1 3.35521e-04
814.2 3.35246e-04
814.3 3.34971e-04
814.4 3.34696e-04
814.5 3.34422e-04
814.6 3.34147e-04
814.7 3.33873e-04
814.8 3.33598e-04
814.9 3.33324e-04
815.0 3.33049e-04
815.1 3.32775e-04
815.2 3.32500e-04
815.3 3.32226e-04
815.4 3.31952e-04
815.5 3.31678e-04
815.6 3.31404e-04
815.7 3.31130e-04
815.8 3.30856e-04
815.9 3.30583e-04
816.0 3.30309e-04
816.1 3.30035e-04
816.2 3.29762e-04
816.3 3.29488e-04
816.4 3.29214e-04
816.5 3.28941e-04
816.6 3.28667e-04
816.7 3.28394e-04
816.8 3.28121e-04
816.9 3.27848e-04
817.0 3.27575e-04
817.1 3.27302e-04
817.2 3.27029e-04
817.3 3.26755e-04
817.4 3.26483e-04
817.5 3.26210e-04
817.6 3.25937e-04
817.7 3.25665e-04
817.8 3.25392e-04
817.9 3.25119e-04
818.0 3.24847e-04
818.1 3.24574e-04
818.2 3.24302e-04
818.3 3.24030e-04
818.4 3.23757e-04
818.5 3.23485e-04
818.6 3.23213e-04
818.7 3.22941e-04
818.8 3.22669e-04
818.9 3.22397e-04
819.0 3.22125e-04
819.1 3.21853e-04
819.2 3.21582e-04
819.3 3.21310e-04
819.4 3.21039e-04
819.5 3.20767e-04
819.6 3.20495e-04
819.7 3.20224e-04
819.8 3.19953e-04
819.9 3.19681e-04
820.0 3.19410e-04
820.1 3.19139e-04
820.2 3.18868e-04
820.3 3.18597e-04
820.4 3.18326e-04
820.5 3.18055e-04
820.6 3.17784e-04
820.7 3.17513e-04
820.8 3.17243e-04
820.9 3.16972e-04
821.0 3.16701e-04
821.1 3.16431e-04
821.2 3.16160e-04
821.3 3.15890e-04
821.4 3.15620e-04
821.5 3.15349e-04
821.6 3.15079e-04
821.7 3.14809e-04
821.8 3.14539e-04
821.9 3.14269e-04
822.0 3.13999e-04
822.1 3.13729e-04
822.2 3.13459e-04
822.3 3.13190e-04
822.4 3.12920e-04
822.5 3.12651e-04
822.6 3.12381e-04
822.7 3.12111e-04
822.8 3.11842e-04
822.9 3.11572e-04
823.0 3.11303e-04
823.1 3.11034e-04
823.2 3.10765e-04
823.3 3.10496e-04
823.4 3.10227e-04
823.5 3.09958e-04
823.6 3.09689e-04
823.7 3.09420e-04
823.8 3.09151e-04
823.9 3.08883e-04
824.0 3.08614e-04
824.1 3.08346e-04
824.2 3.08077e-04
824.3 3.07809e-04
824.4 3.07540e-04
824.5 3.07272e-04
824.6 3.07004e-04
824.7 3.06736e-04
824.8 3.06468e-04
824.9 3.06200e-04
825.0 3.05932e-04
825.1 3.05664e-04
825.2 3.05396e-04
825.3 3.05128e-04
825.4 3.04861e-04
825.5 3.04593e-04
825.6 3.04326e-04
825.7 3.04058e-04
825.8 3.03791e-04
825.9 3.03524e-04
826.0 3.03256e-04
826.1 3.02989e-04
826.2 3.02722e-04
826.3 3.02455e-04
826.4 3.02188e-04
826.5 3.01921e-04
826.6 3.01654e-04
826.7 3.01387e-04
826.8 3.01120e-04
826.9 3.00854e-04
827.0 3.00587e-04
827.1 3.00321e-04
827.2 3.00054e-04
827.3 2.99788e-04
827.4 2.99521e-04
827.5 2.99255e-04
827.6 2.98989e-04
827.7 2.98723e-04
827.8 2.98457e-04
827.9 2.98191e-04
828.0 2.97925e-04
828.1 2.97659e-04
828.2 2.97394e-04
828.3 2.97128e-04
828.4 2.96862e-04
828.5 2.96597e-04
828.6 2.96331e-04
828.7 2.96066e-04
828.8 2.95800e-04
828.9 2.95535e-04
829.0 2.95270e-04
829.1 2.95005e-04
829.2 2.94740e-04
829.3 2.94475e-04
829.4 2.94210e-04
829.5 2.93945e-04
829.6 2.93680e-04
829.7 2.93416e-04
829.8 2.93151e-04
829.9 2.92886e-04
830.0 2.92622e-04
830.1 2.92357e-04
830.2 2.92093e-04
830.3 2.91828e-04
830.4 2.91565e-04
830.5 2.91300e-04
830.6 2.91036e-04
830.7 2.90772e-04
830.8 2.90509e-04
830.9 2.90245e-04
831.0 2.89981e-04
831.1 2.89717e-04
831.2 2.89453e-04
831.3 2.89190e-04
831.4 2.88926e-04
831.5 2.88663e-04
831.6 2.88399e-04
831.7 2.88136e-04
831.8 2.87873e-04
831.9 2.87610e-04
832.0 2.87347e-04
832.1 2.87084e-04
832.2 2.86821e-04
832.3 2.86558e-04
832.4 2.86295e-04
832.5 2.86032e-04
832.6 2.85770e-04
832.7 2.85507e-04
832.8 2.85245e-04
832.9 2.84983e-04
833.0 2.84720e-04
833.1 2.84458e-04
833.2 2.84196e-04
833.3 2.83934e-04
833.4 2.83671e-04
833.5 2.83409e-04
833.6 2.83147e-04
833.7 2.82885e-04
833.8 2.82624e-04
833.9 2.82362e-04
834.0 2.82101e-04
834.1 2.81839e-04
834.2 2.81577e-04
834.3 2.81316e-04
834.4 2.81055e-04
834.5 2.80793e-04
834.6 2.80532e-04
834.7 2.80271e-04
834.8 2.80010e-04
834.9 2.79749e-04
835.0 2.79488e-04
835.1 2.79228e-04
835.2 2.78967e-04
835.3 2.78706e-04
835.4 2.78445e-04
835.5 2.78185e-04
835.6 2.77924e-04
835.7 2.77664e-04
835.8 2.77404e-04
835.9 2.77144e-04
836.0 2.76883e-04
836.1 2.76623e-04
836.2 2.76363e-04
836.3 2.76103e-04
836.4 2.75843e-04
836.5 2.75584e-04
836.6 2.75324e-04
836.7 2.75065e-04
836.8 2.74805e-04
836.9 2.74545e-04
837.0 2.74286e-04
837.1 2.74026e-04
837.2 2.73767e-04
837.3 2.73508e-04
837.4 2.73249e-04
837.5 2.72990e-04
837.6 2.72731e-04
837.7 2.72472e-04
837.8 2.72214e-04
837.9 2.71955e-04
838.0 2.71696e-04
838.1 2.71438e-04
838.2 2.71179e-04
838.3 2.70921e-04
838.4 2.70662e-04
838.5 2.70404e-04
838.6 2.70146e-04
838.7 2.69888e-04
838.8 2.69630e-04
838.9 2.69372e-04
839.0 2.69114e-04
839.1 2.68856e-04
839.2 2.68598e-04
839.3 2.68340e-04
839.4 2.68083e-04
839.5 2.67825e-04
839.6 2.67568e-04
839.7 2.67311e-04
839.8 2.67054e-04
839.9 2.66796e-04
840.0 2.66539e-04
840.1 2.66283e-04
840.2 2.66025e-04
840.3 2.65768e-04
840.4 2.65511e-04
840.5 2.65255e-04
840.6 2.64998e-04
840.7 2.64742e-04
840.8 2.64485e-04
840.9 2.64229e-04
841.0 2.63972e-04
841.1 2.63716e-04
841.2 2.63460e-04
841.3 2.63204e-04
841.4 2.62948e-04
841.5 2.62692e-04
841.6 2.62436e-04
841.7 2.62181e-04
841.8 2.61925e-04
841.9 2.61669e-04
842.0 2.61413e-04
842.1 2.61158e-04
842.2 2.60902e-04
842.3 2.60647e-04
842.4 2.60392e-04
842.5 2.60137e-04
842.6 2.59882e-04
842.7 2.59627e-04
842.8 2.59372e-04
842.9 2.59117e-04
843.0 2.58862e-04
843.1 2.58607e-04
843.2 2.58353e-04
843.3 2.58099e-04
843.4 2.57844e-04
843.5 2.57590e-04
843.6 2.57335e-04
843.7 2.57081e-04
843.8 2.56827e-04
843.9 2.56573e-04
844.0 2.56319e-04
844.1 2.56065e-04
844.2 2.55811e-04
844.3 2.55558e-04
844.4 2.55304e-04
844.5 2.55050e-04
844.6 2.54797e-04
844.7 2.54543e-04
844.8 2.54290e-04
844.9 2.54037e-04
845.0 2.53783e-04
845.1 2.53530e-04
845.2 2.53277e-04
845.3 2.53025e-04
845.4 2.52772e-04
845.5 2.52519e-04
845.6 2.52266e-04
845.7 2.52014e-04
845.8 2.51761e-04
845.9 2.51509e-04
846.0 2.51256e-04
846.1 2.51004e-04
846.2 2.50752e-04
846.3 2.50500e-04
846.4 2.50248e-04
846.5 2.49996e-04
846.6 2.49744e-04
846.7 2.49492e-04
846.8 2.49240e-04
846.9 2.48989e-04
847.0 2.48737e-04
847.1 2.48486e-04
847.2 2.48234e-04
847.3 2.47983e-04
847.4 2.47731e-04
847.5 2.47481e-04
847.6 2.47229e-04
847.7 2.46979e-04
847.8 2.46728e-04
847.9 2.46477e-04
848.0 2.46226e-04
848.1 2.45975e-04
848.2 2.45725e-04
848.3 2.45474e-04
848.4 2.45224e-04
848.5 2.44974e-04
848.6 2.44723e-04
848.7 2.44473e-04
848.8 2.44223e-04
848.9 2.43973e-04
849.0 2.43723e-04
849.1 2.43474e-04
849.2 2.43224e-04
849.3 2.42974e-04
849.4 2.42724e-04
849.5 2.42475e-04
849.6 2.42226e-04
849.7 2.41976e-04
849.8 2.41727e-04
849.9 2.41478e-04
850.0 2.41229e-04
850.1 2.40980e-04
850.2 2.40731e-04
850.3 2.40482e-04
850.4 2.40233e-04
850.5 2.39985e-04
850.6 2.39736e-04
850.7 2.39488e-04
850.8 2.39239e-04
850.9 2.38991e-04
851.0 2.38743e-04
851.1 2.38494e-04
851.2 2.38246e-04
851.3 2.37998e-04
851.4 2.37750e-04
851.5 2.37503e-04
851.6 2.37255e-04
851.7 2.37008e-04
851.8 2.36760e-04
851.9 2.36512e-04
852.0 2.36265e-04
852.1 2.36018e-04
852.2 2.35771e-04
852.3 2.35524e-04
852.4 2.35277e-04
852.5 2.35029e-04
852.6 2.34783e-04
852.7 2.34536e-04
852.8 2.34289e-04
852.9 2.34043e-04
853.0 2.33796e-04
853.1 2.33550e-04
853.2 2.33303e-04
853.3 2.33057e-04
853.4 2.32811e-04
853.5 2.32565e-04
853.6 2.32319e-04
853.7 2.32073e-04
853.8 2.31827e-04
853.9 2.31581e-04
854.0 2.31335e-04
854.1 2.31090e-04
854.2 2.30844e-04
854.3 2.30599e-04
854.4 2.30354e-04
854.5 2.30109e-04
854.6 2.29863e-04
854.7 2.29618e-04
854.8 2.29373e-04
854.9 2.29129e-04
855.0 2.28884e-04
855.1 2.28639e-04
855.2 2.28394e-04
855.3 2.28150e-04
855.4 2.27905e-04
855.5 2.27661e-04
855.6 2.27417e-04
855.7 2.27173e-04
855.8 2.26928e-04
855.9 2.26684e-04
856.0 2.26441e-04
856.1 2.26197e-04
856.2 2.25953e-04
856.3 2.25709e-04
856.4 2.25466e-04
856.5 2.25222e-04
856.6 2.24979e-04
856.7 2.24736e-04
856.8 2.24493e-04
856.9 2.24249e-04
857.0 2.24006e-04
857.1 2.23763e-04
857.2 2.23520e-04
857.3 2.23278e-04
857.4 2.23035e-04
857.5 2.22792e-04
857.6 2.22550e-04
857.7 2.22308e-04
857.8 2.22065e-04
857.9 2.21823e-04
858.0 2.21581e-04
858.1 2.21339e-04
858.2 2.21097e-04
858.3 2.20855e-04
858.4 2.20613e-04
858.5 2.20371e-04
858.6 2.20130e-04
858.7 2.19888e-04
858.8 2.19647e-04
858.9 2.19406e-04
859.0 2.19164e-04
859.1 2.18923e-04
859.2 2.18682e-04
859.3 2.18441e-04
859.4 2.18200e-04
859.5 2.17959e-04
859.6 2.17719e-04
859.7 2.17478e-04
859.8 2.17238e-04
859.9 2.16997e-04
860.0 2.16757e-04
860.1 2.16516e-04
860.2 2.16276e-04
860.3 2.16036e-04
860.4 2.15796e-04
860.5 2.15556e-04
860.6 2.15317e-04
860.7 2.15077e-04
860.8 2.14837e-04
860.9 2.14598e-04
861.0 2.14358e-04
861.1 2.14119e-04
861.2 2.13880e-04
861.3 2.13641e-04
861.4 2.13402e-04
861.5 2.13162e-04
861.6 2.12924e-04
861.7 2.12685e-04
861.8 2.12446e-04
861.9 2.12208e-04
862.0 2.11969e-04
862.1 2.11731e-04
862.2 2.11492e-04
862.3 2.11254e-04
862.4 2.11016e-04
862.5 2.10778e-04
862.6 2.10540e-04
862.7 2.10302e-04
862.8 2.10064e-04
862.9 2.09827e-04
863.0 2.09589e-04
863.1 2.09352e-04
863.2 2.09114e-04
863.3 2.08877e-04
863.4 2.08639e-04
863.5 2.08402e-04
863.6 2.08165e-04
863.7 2.07928e-04
863.8 2.07692e-04
863.9 2.07455e-04
864.0 2.07218e-04
864.1 2.06982e-04
864.2 2.06745e-04
864.3 2.06509e-04
864.4 2.06272e-04
864.5 2.06036e-04
864.6 2.05800e-04
864.7 2.05564e-04
864.8 2.05328e-04
864.9 2.05092e-04
865.0 2.04857e-04
865.1 2.04621e-04
865.2 2.04386e-04
865.3 2.04150e-04
865.4 2.03915e-04
865.5 2.03679e-04
865.6 2.03444e-04
865.7 2.03209e-04
865.8 2.02974e-04
865.9 2.02740e-04
866.0 2.02505e-04
866.1 2.02270e-04
866.2 2.02035e-04
866.3 2.01801e-04
866.4 2.01567e-04
866.5 2.01332e-04
866.6 2.01098e-04
866.7 2.00864e-04
866.8 2.00630e-04
866.9 2.00396e-04
867.0 2.00162e-04
867.1 1.99929e-04
867.2 1.99695e-04
867.3 1.99461e-04
867.4 1.99228e-04
867.5 1.98994e-04
867.6 1.98761e-04
867.7 1.98528e-04
867.8 1.98295e-04
867.9 1.98062e-04
868.0 1.97829e-04
868.1 1.97596e-04
868.2 1.97364e-04
868.3 1.97131e-04
868.4 1.96899e-04
868.5 1.96666e-04
868.6 1.96434e-04
868.7 1.96202e-04
868.8 1.95970e-04
868.9 1.95738e-04
869.0 1.95506e-04
869.1 1.95274e-04
869.2 1.95042e-04
869.3 1.94811e-04
869.4 1.94579e-04
869.5 1.94348e-04
869.6 1.94117e-04
869.7 1.93885e-04
869.8 1.93654e-04
869.9 1.93423e-04
870.0 1.93192e-04
870.1 1.92961e-04
870.2 1.92731e-04
870.3 1.92500e-04
870.4 1.92270e-04
870.5 1.92039e-04
870.6 1.91809e-04
870.7 1.91579e-04
870.8 1.91348e-04
870.9 1.91119e-04
871.0 1.90889e-04
871.1 1.90659e-04
871.2 1.90429e-04
871.3 1.90199e-04
871.4 1.89970e-04
871.5 1.89740e-04
871.6 1.89511e-04
871.7 1.89282e-04
871.8 1.89053e-04
871.9 1.88823e-04
872.0 1.88595e-04
872.1 1.88366e-04
872.2 1.88137e-04
872.3 1.87908e-04
872.4 1.87680e-04
872.5 1.87451e-04
872.6 1.87223e-04
872.7 1.86995e-04
872.8 1.86767e-04
872.9 1.86538e-04
873.0 1.86311e-04
873.1 1.86082e-04
873.2 1.85855e-04
873.3 1.85627e-04
873.4 1.85400e-04
873.5 1.85172e-04
873.6 1.84945e-04
873.7 1.84718e-04
873.8 1.84490e-04
873.9 1.84263e-04
874.0 1.84037e-04
874.1 1.83810e-04
874.2 1.83583e-04
874.3 1.83356e-04
874.4 1.83130e-04
874.5 1.82903e-04
874.6 1.82677e-04
874.7 1.82451e-04
874.8 1.82225e-04
874.9 1.81998e-04
875.0 1.81772e-04
875.1 1.81547e-04
875.2 1.81321e-04
875.3 1.81095e-04
875.4 1.80870e-04
875.5 1.80644e-04
875.6 1.80419e-04
875.7 1.80194e-04
875.8 1.79969e-04
875.9 1.79744e-04
876.0 1.79519e-04
876.1 1.79294e-04
876.2 1.79069e-04
876.3 1.78844e-04
876.4 1.78620e-04
876.5 1.78395e-04
876.6 1.78171e-04
876.7 1.77947e-04
876.8 1.77723e-04
876.9 1.77499e-04
877.0 1.77275e-04
877.1 1.77051e-04
877.2 1.76827e-04
877.3 1.76604e-04
877.4 1.76380e-04
877.5 1.76157e-04
877.6 1.75934e-04
877.7 1.75710e-04
877.8 1.75488e-04
877.9 1.75265e-04
878.0 1.75042e-04
878.1 1.74819e-04
878.2 1.74596e-04
878.3 1.74374e-04
878.4 1.74151e-04
878.5 1.73929e-04
878.6 1.73707e-04
878.7 1.73485e-04
878.8 1.73262e-04
878.9 1.73040e-04
879.0 1.72818e-04
879.1 1.72597e-04
879.2 1.72375e-04
879.3 1.72153e-04
879.4 1.71932e-04
879.5 1.71711e-04
879.6 1.71490e-04
879.7 1.71269e-04
879.8 1.71047e-04
879.9 1.70826e-04
880.0 1.70606e-04
880.1 1.70385e-04
880.2 1.70164e-04
880.3 1.69944e-04
880.4 1.69724e-04
880.5 1.69503e-04
880.6 1.69283e-04
880.7 1.69063e-04
880.8 1.68843e-04
880.9 1.68623e-04
881.0 1.68404e-04
881.1 1.68184e-04
881.2 1.67965e-04
881.3 1.67745e-04
881.4 1.67526e-04
881.5 1.67307e-04
881.6 1.67088e-04
881.7 1.66868e-04
881.8 1.66649e-04
881.9 1.66431e-04
882.0 1.66212e-04
882.1 1.65993e-04
882.2 1.65775e-04
882.3 1.65557e-04
882.4 1.65338e-04
882.5 1.65120e-04
882.6 1.64902e-04
882.7 1.64684e-04
882.8 1.64466e-04
882.9 1.64249e-04
883.0 1.64031e-04
883.1 1.63814e-04
883.2 1.63596e-04
883.3 1.63379e-04
883.4 1.63162e-04
883.5 1.62945e-04
883.6 1.62728e-04
883.7 1.62511e-04
883.8 1.62294e-04
883.9 1.62077e-04
884.0 1.61861e-04
884.1 1.61645e-04
884.2 1.61428e-04
884.3 1.61212e-04
884.4 1.60996e-04
884.5 1.60780e-04
884.6 1.60564e-04
884.7 1.60348e-04
884.8 1.60132e-04
884.9 1.59917e-04
885.0 1.59702e-04
885.1 1.59486e-04
885.2 1.59271e-04
885.3 1.59056e-04
885.4 1.58841e-04
885.5 1.58626e-04
885.6 1.58411e-04
885.7 1.58196e-04
885.8 1.57981e-04
885.9 1.57767e-04
886.0 1.57553e-04
886.1 1.57338e-04
886.2 1.57124e-04
886.3 1.56910e-04
886.4 1.56696e-04
886.5 1.56482e-04
886.6 1.56269e-04
886.7 1.56055e-04
886.8 1.55842e-04
886.9 1.55628e-04
887.0 1.55415e-04
887.1 1.55202e-04
887.2 1.54989e-04
887.3 1.54776e-04
887.4 1.54563e-04
887.5 1.54350e-04
887.6 1.54138e-04
887.7 1.53925e-04
887.8 1.53713e-04
887.9 1.53500e-04
888.0 1.53288e-04
888.1 1.53076e-04
888.2 1.52864e-04
888.3 1.52652e-04
888.4 1.52441e-04
888.5 1.52229e-04
888.6 1.52018e-04
888.7 1.51806e-04
888.8 1.51595e-04
888.9 1.51384e-04
889.0 1.51173e-04
889.1 1.50962e-04
889.2 1.50751e-04
889.3 1.50540e-04
889.4 1.50330e-04
889.5 1.50119e-04
889.6 1.49909e-04
889.7 1.49698e-04
889.8 1.49488e-04
889.9 1.49278e-04
890.0 1.49068e-04
890.1 1.48858e-04
890.2 1.48649e-04
890.3 1.48439e-04
890.4 1.48229e-04
890.5 1.48020e-04
890.6 1.47811e-04
890.7 1.47602e-04
890.8 1.47393e-04
890.9 1.47184e-04
891.0 1.46975e-04
891.1 1.46766e-04
891.2 1.46558e-04
891.3 1.46349e-04
891.4 1.46141e-04
891.5 1.45933e-04
891.6 1.45725e-04
891.7 1.45517e-04
891.8 1.45309e-04
891.9 1.45101e-04
892.0 1.44893e-04
892.1 1.44686e-04
892.2 1.44478e-04
892.3 1.44271e-04
892.4 1.44064e-04
892.5 1.43856e-04
892.6 1.43649e-04
892.7 1.43443e-04
892.8 1.43236e-04
892.9 1.43029e-04
893.0 1.42822e-04
893.1 1.42616e-04
893.2 1.42410e-04
893.3 1.42203e-04
893.4 1.41997e-04
893.5 1.41791e-04
893.6 1.41586e-04
893.7 1.41380e-04
893.8 1.41174e-04
893.9 1.40969e-04
894.0 1.40764e-04
894.1 1.40558e-04
894.2 1.40353e-04
894.3 1.40148e-04
894.4 1.39943e-04
894.5 1.39738e-04
894.6 1.39533e-04
894.7 1.39329e-04
894.8 1.39124e-04
894.9 1.38920e-04
895.0 1.38716e-04
895.1 1.38512e-04
895.2 1.38308e-04
895.3 1.38104e-04
895.4 1.37900e-04
895.5 1.37696e-04
895.6 1.37493e-04
895.7 1.37289e-04
895.8 1.37086e-04
895.9 1.36883e-04
896.0 1.36680e-04
896.1 1.36477e-04
896.2 1.36274e-04
896.3 1.36071e-04
896.4 1.35869e-04
896.5 1.35666e-04
896.6 1.35464e-04
896.7 1.35261e-04
896.8 1.35060e-04
896.9 1.34857e-04
897.0 1.34655e-04
897.1 1.34454e-04
897.2 1.34252e-04
897.3 1.34050e-04
897.4 1.33849e-04
897.5 1.33648e-04
897.6 1.33446e-04
897.7 1.33246e-04
897.8 1.33045e-04
897.9 1.32844e-04
898.0 1.32643e-04
898.1 1.32442e-04
898.2 1.32242e-04
898.3 1.32041e-04
898.4 1.31841e-04
898.5 1.31641e-04
898.6 1.31441e-04
898.7 1.31241e-04
898.8 1.31041e-04
898.9 1.30842e-04
899.0 1.30642e-04
899.1 1.30443e-04
899.2 1.30243e-04
899.3 1.30044e-04
899.4 1.29845e-04
899.5 1.29646e-04
899.6 1.29447e-04
899.7 1.29249e-04
899.8 1.29050e-04
899.9 1.28852e-04
900.0 1.28653e-04
900.1 1.28455e-04
900.2 1.28257e-04
900.3 1.28059e-04
900.4 1.27861e-04
900.5 1.27663e-04
900.6 1.27466e-04
900.7 1.27268e-04
900.8 1.27071e-04
900.9 1.26873e-04
901.0 1.26676e-04
901.1 1.26479e-04
901.2 1.26282e-04
901.3 1.26086e-04
901.4 1.25889e-04
901.5 1.25692e-04
901.6 1.25496e-04
901.7 1.25299e-04
901.8 1.25104e-04
901.9 1.24907e-04
902.0 1.24711e-04
902.1 1.24515e-04
902.2 1.24320e-04
902.3 1.24124e-04
902.4 1.23929e-04
902.5 1.23733e-04
902.6 1.23538e-04
902.7 1.23343e-04
902.8 1.23148e-04
902.9 1.22953e-04
903.0 1.22759e-04
903.1 1.22564e-04
903.2 1.22370e-04
903.3 1.22175e-04
903.4 1.21981e-04
903.5 1.21787e-04
903.6 1.21593e-04
903.7 1.21399e-04
903.8 1.21205e-04
903.9 1.21012e-04
904.0 1.20818e-04
904.1 1.20625e-04
904.2 1.20431e-04
904.3 1.20238e-04
904.4 1.20045e-04
904.5 1.19852e-04
904.6 1.19660e-04
904.7 1.19467e-04
904.8 1.19275e-04
904.9 1.19082e-04
905.0 1.18890e-04
905.1 1.18698e-04
905.2 1.18506e-04
905.3 1.18314e-04
905.4 1.18122e-04
905.5 1.17930e-04
905.6 1.17739e-04
905.7 1.17547e-04
905.8 1.17356e-04
905.9 1.17165e-04
906.0 1.16974e-04
906.1 1.16783e-04
906.2 1.16592e-04
906.3 1.16402e-04
906.4 1.16211e-04
906.5 1.16021e-04
906.6 1.15830e-04
906.7 1.15640e-04
906.8 1.15450e-04
906.9 1.15260e-04
907.0 1.15070e-04
907.1 1.14881e-04
907.2 1.14691e-04
907.3 1.14502e-04
907.4 1.14313e-04
907.5 1.14123e-04
907.6 1.13934e-04
907.7 1.13745e-04
907.8 1.13557e-04
907.9 1.13368e-04
908.0 1.13179e-04
908.1 1.12991e-04
908.2 1.12803e-04
908.3 1.12614e-04
908.4 1.12426e-04
908.5 1.12238e-04
908.6 1.12051e-04
908.7 1.11863e-04
908.8 1.11676e-04
908.9 1.11488e-04
909.0 1.11301e-04
909.1 1.11114e-04
909.2 1.10927e-04
909.3 1.10740e-04
909.4 1.10553e-04
909.5 1.10367e-04
909.6 1.10180e-04
909.7 1.09994e-04
909.8 1.09808e-04
909.9 1.09622e-04
910.0 1.09435e-04
910.1 1.09249e-04
910.2 1.09064e-04
910.3 1.08878e-04
910.4 1.08692e-04
910.5 1.08507e-04
910.6 1.08322e-04
910.7 1.08137e-04
910.8 1.07952e-04
910.9 1.07767e-04
911.0 1.07582e-04
911.1 1.07398e-04
911.2 1.07213e-04
911.3 1.07029e-04
911.4 1.06845e-04
911.5 1.06661e-04
911.6 1.06476e-04
911.7 1.06293e-04
911.8 1.06109e-04
911.9 1.05926e-04
912.0 1.05742e-04
912.1 1.05559e-04
912.2 1.05376e-04
912.3 1.05192e-04
912.4 1.05010e-04
912.5 1.04827e-04
912.6 1.04644e-04
912.7 1.04461e-04
912.8 1.04279e-04
912.9 1.04097e-04
913.0 1.03915e-04
913.1 1.03733e-04
913.2 1.03551e-04
913.3 1.03369e-04
913.4 1.03188e-04
913.5 1.03006e-04
913.6 1.02825e-04
913.7 1.02643e-04
913.8 1.02462e-04
913.9 1.02281e-04
914.0 1.02100e-04
914.1 1.01920e-04
914.2 1.01739e-04
914.3 1.01559e-04
914.4 1.01378e-04
914.5 1.01198e-04
914.6 1.01018e-04
914.7 1.00838e-04
914.8 1.00659e-04
914.9 1.00479e-04
915.0 1.00299e-04
915.1 1.00120e-04
915.2 9.99406e-05
915.3 9.97612e-05
915.4 9.95824e-05
915.5 9.94034e-05
915.6 9.92247e-05
915.7 9.90460e-05
915.8 9.88674e-05
915.9 9.86892e-05
916.0 9.85110e-05
916.1 9.83329e-05
916.2 9.81550e-05
916.3 9.79769e-05
916.4 9.77995e-05
916.5 9.76219e-05
916.6 9.74442e-05
916.7 9.72669e-05
916.8 9.70901e-05
916.9 9.69129e-05
917.0 9.67361e-05
917.1 9.65593e-05
917.2 9.63825e-05
917.3 9.62061e-05
917.4 9.60298e-05
917.5 9.58535e-05
917.6 9.56772e-05
917.7 9.55013e-05
917.8 9.53255e-05
917.9 9.51500e-05
918.0 9.49743e-05
918.1 9.47988e-05
918.2 9.46234e-05
918.3 9.44484e-05
918.4 9.42735e-05
918.5 9.40986e-05
918.6 9.39237e-05
918.7 9.37492e-05
918.8 9.35747e-05
918.9 9.34003e-05
919.0 9.32259e-05
919.1 9.30517e-05
919.2 9.28778e-05
919.3 9.27042e-05
919.4 9.25303e-05
919.5 9.23567e-05
919.6 9.21832e-05
919.7 9.20101e-05
919.8 9.18370e-05
919.9 9.16640e-05
920.0 9.14910e-05
920.1 9.13183e-05
920.2 9.11457e-05
920.3 9.09731e-05
920.4 9.08009e-05
920.5 9.06288e-05
920.6 9.04567e-05
920.7 9.02845e-05
920.8 9.01128e-05
920.9 8.99412e-05
921.0 8.97695e-05
921.1 8.95983e-05
921.2 8.94271e-05
921.3 8.92559e-05
921.4 8.90847e-05
921.5 8.89139e-05
921.6 8.87432e-05
921.7 8.85728e-05
921.8 8.84022e-05
921.9 8.82319e-05
922.0 8.80616e-05
922.1 8.78918e-05
922.2 8.77220e-05
922.3 8.75522e-05
922.4 8.73824e-05
922.5 8.72130e-05
922.6 8.70437e-05
922.7 8.68743e-05
922.8 8.67054e-05
922.9 8.65365e-05
923.0 8.63676e-05
923.1 8.61992e-05
923.2 8.60304e-05
923.3 8.58619e-05
923.4 8.56939e-05
923.5 8.55256e-05
923.6 8.53576e-05
923.7 8.51900e-05
923.8 8.50222e-05
923.9 8.48546e-05
924.0 8.46872e-05
924.1 8.45201e-05
924.2 8.43527e-05
924.3 8.41857e-05
924.4 8.40191e-05
924.5 8.38521e-05
924.6 8.36855e-05
924.7 8.35193e-05
924.8 8.33529e-05
924.9 8.31867e-05
925.0 8.30207e-05
925.1 8.28550e-05
925.2 8.26890e-05
925.3 8.25233e-05
925.4 8.23581e-05
925.5 8.21926e-05
925.6 8.20273e-05
925.7 8.18622e-05
925.8 8.16974e-05
925.9 8.15328e-05
926.0 8.13681e-05
926.1 8.12035e-05
926.2 8.10392e-05
926.3 8.08750e-05
926.4 8.07108e-05
926.5 8.05470e-05
926.6 8.03832e-05
926.7 8.02194e-05
926.8 8.00561e-05
926.9 7.98928e-05
927.0 7.97295e-05
927.1 7.95663e-05
927.2 7.94034e-05
927.3 7.92406e-05
927.4 7.90778e-05
927.5 7.89153e-05
927.6 7.87529e-05
927.7 7.85906e-05
927.8 7.84286e-05
927.9 7.82668e-05
928.0 7.81049e-05
928.1 7.79430e-05
928.2 7.77815e-05
928.3 7.76201e-05
928.4 7.74586e-05
928.5 7.72976e-05
928.6 7.71367e-05
928.7 7.69757e-05
928.8 7.68152e-05
928.9 7.66547e-05
929.0 7.64942e-05
929.1 7.63341e-05
929.2 7.61741e-05
929.3 7.60140e-05
929.4 7.58540e-05
929.5 7.56944e-05
929.6 7.55348e-05
929.7 7.53753e-05
929.8 7.52161e-05
929.9 7.50571e-05
930.0 7.48980e-05
930.1 7.47393e-05
930.2 7.45806e-05
930.3 7.44220e-05
930.4 7.42637e-05
930.5 7.41052e-05
930.6 7.39470e-05
930.7 7.37892e-05
930.8 7.36315e-05
930.9 7.34738e-05
931.0 7.33162e-05
931.1 7.31588e-05
931.2 7.30016e-05
931.3 7.28443e-05
931.4 7.26875e-05
931.5 7.25307e-05
931.6 7.23740e-05
931.7 7.22172e-05
931.8 7.20609e-05
931.9 7.19046e-05
932.0 7.17486e-05
932.1 7.15928e-05
932.2 7.14370e-05
932.3 7.12811e-05
932.4 7.11257e-05
932.5 7.09703e-05
932.6 7.08150e-05
932.7 7.06600e-05
932.8 7.05051e-05
932.9 7.03501e-05
933.0 7.01956e-05
933.1 7.00412e-05
933.2 6.98868e-05
933.3 6.97323e-05
933.4 6.95783e-05
933.5 6.94243e-05
933.6 6.92708e-05
933.7 6.91172e-05
933.8 6.89637e-05
933.9 6.88102e-05
934.0 6.86571e-05
934.1 6.85040e-05
934.2 6.83510e-05
934.3 6.81984e-05
934.4 6.80458e-05
934.5 6.78932e-05
934.6 6.77410e-05
934.7 6.75889e-05
934.8 6.74368e-05
934.9 6.72851e-05
935.0 6.71330e-05
935.1 6.69817e-05
935.2 6.68301e-05
935.3 6.66789e-05
935.4 6.65277e-05
935.5 6.63769e-05
935.6 6.62258e-05
935.7 6.60750e-05
935.8 6.59247e-05
935.9 6.57744e-05
936.0 6.56242e-05
936.1 6.54739e-05
936.2 6.53241e-05
936.3 6.51743e-05
936.4 6.50245e-05
936.5 6.48752e-05
936.6 6.47258e-05
936.7 6.45765e-05
936.8 6.44271e-05
936.9 6.42782e-05
937.0 6.41298e-05
937.1 6.39810e-05
937.2 6.38325e-05
937.3 6.36842e-05
937.4 6.35362e-05
937.5 6.33883e-05
937.6 6.32403e-05
937.7 6.30924e-05
937.8 6.29449e-05
937.9 6.27974e-05
938.0 6.26503e-05
938.1 6.25029e-05
938.2 6.23559e-05
938.3 6.22093e-05
938.4 6.20628e-05
938.5 6.19162e-05
938.6 6.17697e-05
938.7 6.16236e-05
938.8 6.14775e-05
938.9 6.13315e-05
939.0 6.11858e-05
939.1 6.10402e-05
939.2 6.08946e-05
939.3 6.07494e-05
939.4 6.06042e-05
939.5 6.04591e-05
939.6 6.03140e-05
939.7 6.01693e-05
939.8 6.00250e-05
939.9 5.98804e-05
940.0 5.97361e-05
940.1 5.95919e-05
940.2 5.94481e-05
940.3 5.93044e-05
940.4 5.91606e-05
940.5 5.90169e-05
940.6 5.88735e-05
940.7 5.87303e-05
940.8 5.85874e-05
940.9 5.84446e-05
941.0 5.83018e-05
941.1 5.81590e-05
941.2 5.80166e-05
941.3 5.78743e-05
941.4 5.77323e-05
941.5 5.75905e-05
941.6 5.74486e-05
941.7 5.73067e-05
941.8 5.71652e-05
941.9 5.70238e-05
942.0 5.68828e-05
942.1 5.67414e-05
942.2 5.66004e-05
942.3 5.64599e-05
942.4 5.63194e-05
942.5 5.61789e-05
942.6 5.60385e-05
942.7 5.58984e-05
942.8 5.57584e-05
942.9 5.56184e-05
943.0 5.54787e-05
943.1 5.53392e-05
943.2 5.52000e-05
943.3 5.50605e-05
943.4 5.49214e-05
943.5 5.47827e-05
943.6 5.46437e-05
943.7 5.45050e-05
943.8 5.43668e-05
943.9 5.42286e-05
944.0 5.40905e-05
944.1 5.39523e-05
944.2 5.38146e-05
944.3 5.36769e-05
944.4 5.35392e-05
944.5 5.34019e-05
944.6 5.32647e-05
944.7 5.31274e-05
944.8 5.29906e-05
944.9 5.28539e-05
945.0 5.27171e-05
945.1 5.25807e-05
945.2 5.24445e-05
945.3 5.23082e-05
945.4 5.21723e-05
945.5 5.20365e-05
945.6 5.19006e-05
945.7 5.17652e-05
945.8 5.16298e-05
945.9 5.14948e-05
946.0 5.13595e-05
946.1 5.12246e-05
946.2 5.10901e-05
946.3 5.09557e-05
946.4 5.08212e-05
946.5 5.06868e-05
946.6 5.05528e-05
946.7 5.04188e-05
946.8 5.02848e-05
946.9 5.01512e-05
947.0 5.00177e-05
947.1 4.98842e-05
947.2 4.97511e-05
947.3 4.96181e-05
947.4 4.94855e-05
947.5 4.93525e-05
947.6 4.92203e-05
947.7 4.90878e-05
947.8 4.89556e-05
947.9 4.88235e-05
948.0 4.86914e-05
948.1 4.85597e-05
948.2 4.84280e-05
948.3 4.82968e-05
948.4 4.81656e-05
948.5 4.80344e-05
948.6 4.79033e-05
948.7 4.77725e-05
948.8 4.76418e-05
948.9 4.75115e-05
949.0 4.73812e-05
949.1 4.72510e-05
949.2 4.71208e-05
949.3 4.69909e-05
949.4 4.68615e-05
949.5 4.67318e-05
949.6 4.66024e-05
949.7 4.64732e-05
949.8 4.63442e-05
949.9 4.62153e-05
950.0 4.60865e-05
950.1 4.59580e-05
950.2 4.58295e-05
950.3 4.57013e-05
950.4 4.55732e-05
950.5 4.54453e-05
950.6 4.53174e-05
950.7 4.51898e-05
950.8 4.50623e-05
950.9 4.49350e-05
951.0 4.48079e-05
951.1 4.46809e-05
951.2 4.45541e-05
951.3 4.44274e-05
951.4 4.43009e-05
951.5 4.41746e-05
951.6 4.40485e-05
951.7 4.39224e-05
951.8 4.37965e-05
951.9 4.36708e-05
952.0 4.35453e-05
952.1 4.34199e-05
952.2 4.32947e-05
952.3 4.31697e-05
952.4 4.30448e-05
952.5 4.29200e-05
952.6 4.27955e-05
952.7 4.26711e-05
952.8 4.25468e-05
952.9 4.24227e-05
953.0 4.22988e-05
953.1 4.21751e-05
953.2 4.20515e-05
953.3 4.19280e-05
953.4 4.18048e-05
953.5 4.16817e-05
953.6 4.15587e-05
953.7 4.14360e-05
953.8 4.13133e-05
953.9 4.11909e-05
954.0 4.10685e-05
954.1 4.09464e-05
954.2 4.08244e-05
954.3 4.07026e-05
954.4 4.05810e-05
954.5 4.04595e-05
954.6 4.03382e-05
954.7 4.02171e-05
954.8 4.00961e-05
954.9 3.99752e-05
955.0 3.98545e-05
955.1 3.97340e-05
955.2 3.96137e-05
955.3 3.94936e-05
955.4 3.93735e-05
955.5 3.92537e-05
955.6 3.91340e-05
955.7 3.90145e-05
955.8 3.88952e-05
955.9 3.87760e-05
956.0 3.86569e-05
956.1 3.85381e-05
956.2 3.84194e-05
956.3 3.83009e-05
956.4 3.81825e-05
956.5 3.80643e-05
956.6 3.79463e-05
956.7 3.78284e-05
956.8 3.77107e-05
956.9 3.75931e-05
957.0 3.74757e-05
957.1 3.73585e-05
957.2 3.72415e-05
957.3 3.71246e-05
957.4 3.70079e-05
957.5 3.68914e-05
957.6 3.67750e-05
957.7 3.66588e-05
957.8 3.65427e-05
957.9 3.64269e-05
958.0 3.63111e-05
958.1 3.61956e-05
958.2 3.60802e-05
958.3 3.59650e-05
958.4 3.58499e-05
958.5 3.57350e-05
958.6 3.56203e-05
958.7 3.55058e-05
958.8 3.53914e-05
958.9 3.52772e-05
959.0 3.51631e-05
959.1 3.50492e-05
959.2 3.49355e-05
959.3 3.48219e-05
959.4 3.47086e-05
959.5 3.45954e-05
959.6 3.44823e-05
959.7 3.43695e-05
959.8 3.42567e-05
959.9 3.41442e-05
960.0 3.40318e-05
960.1 3.39196e-05
960.2 3.38076e-05
960.3 3.36957e-05
960.4 3.35840e-05
960.5 3.34725e-05
960.6 3.33611e-05
960.7 3.32499e-05
960.8 3.31388e-05
960.9 3.30280e-05
961.0 3.29173e-05
961.1 3.28068e-05
961.2 3.26964e-05
961.3 3.25862e-05
961.4 3.24762e-05
961.5 3.23664e-05
961.6 3.22567e-05
961.7 3.21472e-05
961.8 3.20378e-05
961.9 3.19287e-05
962.0 3.18197e-05
962.1 3.17109e-05
962.2 3.16022e-05
962.3 3.14937e-05
962.4 3.13854e-05
962.5 3.12772e-05
962.6 3.11692e-05
962.7 3.10614e-05
962.8 3.09538e-05
962.9 3.08463e-05
963.0 3.07390e-05
963.1 3.06319e-05
963.2 3.05249e-05
963.3 3.04181e-05
963.4 3.03115e-05
963.5 3.02051e-05
963.6 3.00988e-05
963.7 2.99927e-05
963.8 2.98867e-05
963.9 2.97810e-05
964.0 2.96754e-05
964.1 2.95700e-05
964.2 2.94647e-05
964.3 2.93596e-05
964.4 2.92547e-05
964.5 2.91500e-05
964.6 2.90454e-05
964.7 2.89411e-05
964.8 2.88368e-05
964.9 2.87328e-05
965.0 2.86289e-05
965.1 2.85252e-05
965.2 2.84217e-05
965.3 2.83183e-05
965.4 2.82151e-05
965.5 2.81121e-05
965.6 2.80093e-05
965.7 2.79066e-05
965.8 2.78041e-05
965.9 2.77018e-05
966.0 2.75997e-05
966.1 2.74977e-05
966.2 2.73959e-05
966.3 2.72942e-05
966.4 2.71928e-05
966.5 2.70915e-05
966.6 2.69904e-05
966.7 2.68895e-05
966.8 2.67887e-05
966.9 2.66881e-05
967.0 2.65877e-05
967.1 2.64875e-05
967.2 2.63874e-05
967.3 2.62875e-05
967.4 2.61878e-05
967.5 2.60882e-05
967.6 2.59889e-05
967.7 2.58897e-05
967.8 2.57907e-05
967.9 2.56918e-05
968.0 2.55931e-05
968.1 2.54947e-05
968.2 2.53963e-05
968.3 2.52982e-05
968.4 2.52002e-05
968.5 2.51024e-05
968.6 2.50048e-05
968.7 2.49073e-05
968.8 2.48101e-05
968.9 2.47130e-05
969.0 2.46161e-05
969.1 2.45193e-05
969.2 2.44228e-05
969.3 2.43264e-05
969.4 2.42302e-05
969.5 2.41341e-05
969.6 2.40382e-05
969.7 2.39425e-05
969.8 2.38470e-05
969.9 2.37517e-05
970.0 2.36566e-05
970.1 2.35616e-05
970.2 2.34668e-05
970.3 2.33722e-05
970.4 2.32777e-05
970.5 2.31834e-05
970.6 2.30893e-05
970.7 2.29954e-05
970.8 2.29017e-05
970.9 2.28081e-05
971.0 2.27147e-05
971.1 2.26215e-05
971.2 2.25285e-05
971.3 2.24356e-05
971.4 2.23429e-05
971.5 2.22504e-05
971.6 2.21581e-05
971.7 2.20660e-05
971.8 2.19740e-05
971.9 2.18822e-05
972.0 2.17906e-05
972.1 2.16992e-05
972.2 2.16079e-05
972.3 2.15168e-05
972.4 2.14259e-05
972.5 2.13352e-05
972.6 2.12447e-05
972.7 2.11543e-05
972.8 2.10641e-05
972.9 2.09741e-05
973.0 2.08843e-05
973.1 2.07947e-05
973.2 2.07052e-05
973.3 2.06159e-05
973.4 2.05268e-05
973.5 2.04379e-05
973.6 2.03491e-05
973.7 2.02606e-05
973.8 2.01722e-05
973.9 2.00839e-05
974.0 1.99959e-05
974.1 1.99081e-05
974.2 1.98204e-05
974.3 1.97329e-05
974.4 1.96456e-05
974.5 1.95585e-05
974.6 1.94715e-05
974.7 1.93848e-05
974.8 1.92982e-05
974.9 1.92118e-05
975.0 1.91256e-05
975.1 1.90395e-05
975.2 1.89537e-05
975.3 1.88680e-05
975.4 1.87825e-05
975.5 1.86971e-05
975.6 1.86120e-05
975.7 1.85270e-05
975.8 1.84423e-05
975.9 1.83577e-05
976.0 1.82733e-05
976.1 1.81890e-05
976.2 1.81050e-05
976.3 1.80211e-05
976.4 1.79374e-05
976.5 1.78540e-05
976.6 1.77706e-05
976.7 1.76875e-05
976.8 1.76045e-05
976.9 1.75218e-05
977.0 1.74392e-05
977.1 1.73568e-05
977.2 1.72745e-05
977.3 1.71925e-05
977.4 1.71106e-05
977.5 1.70290e-05
977.6 1.69475e-05
977.7 1.68662e-05
977.8 1.67850e-05
977.9 1.67041e-05
978.0 1.66233e-05
978.1 1.65428e-05
978.2 1.64624e-05
978.3 1.63822e-05
978.4 1.63021e-05
978.5 1.62223e-05
978.6 1.61426e-05
978.7 1.60632e-05
978.8 1.59839e-05
978.9 1.59047e-05
979.0 1.58258e-05
979.1 1.57471e-05
979.2 1.56686e-05
979.3 1.55902e-05
979.4 1.55120e-05
979.5 1.54340e-05
979.6 1.53562e-05
979.7 1.52786e-05
979.8 1.52011e-05
979.9 1.51239e-05
980.0 1.50468e-05
980.1 1.49699e-05
980.2 1.48932e-05
980.3 1.48167e-05
980.4 1.47404e-05
980.5 1.46643e-05
980.6 1.45883e-05
980.7 1.45125e-05
980.8 1.44369e-05
980.9 1.43615e-05
981.0 1.42863e-05
981.1 1.42113e-05
981.2 1.41364e-05
981.3 1.40618e-05
981.4 1.39873e-05
981.5 1.39130e-05
981.6 1.38389e-05
981.7 1.37650e-05
981.8 1.36913e-05
981.9 1.36178e-05
982.0 1.35444e-05
982.1 1.34713e-05
982.2 1.33983e-05
982.3 1.33255e-05
982.4 1.32529e-05
982.5 1.31805e-05
982.6 1.31083e-05
982.7 1.30362e-05
982.8 1.29644e-05
982.9 1.28927e-05
983.0 1.28212e-05
983.1 1.27500e-05
983.2 1.26789e-05
983.3 1.26080e-05
983.4 1.25372e-05
983.5 1.24667e-05
983.6 1.23964e-05
983.7 1.23262e-05
983.8 1.22562e-05
983.9 1.21865e-05
984.0 1.21169e-05
984.1 1.20475e-05
984.2 1.19783e-05
984.3 1.19092e-05
984.4 1.18404e-05
984.5 1.17718e-05
984.6 1.17033e-05
984.7 1.16350e-05
984.8 1.15670e-05
984.9 1.14991e-05
985.0 1.14314e-05
985.1 1.13639e-05
985.2 1.12965e-05
985.3 1.12294e-05
985.4 1.11625e-05
985.5 1.10957e-05
985.6 1.10292e-05
985.7 1.09628e-05
985.8 1.08966e-05
985.9 1.08307e-05
986.0 1.07649e-05
986.1 1.06993e-05
986.2 1.06338e-05
986.3 1.05686e-05
986.4 1.05036e-05
986.5 1.04388e-05
986.6 1.03741e-05
986.7 1.03096e-05
986.8 1.02454e-05
986.9 1.01813e-05
987.0 1.01174e-05
987.1 1.00537e-05
987.2 9.99023e-06
987.3 9.92690e-06
987.4 9.86381e-06
987.5 9.80086e-06
987.6 9.73814e-06
987.7 9.67560e-06
987.8 9.61326e-06
987.9 9.55110e-06
988.0 9.48912e-06
988.1 9.42733e-06
988.2 9.36577e-06
988.3 9.30440e-06
988.4 9.24317e-06
988.5 9.18217e-06
988.6 9.12136e-06
988.7 9.06077e-06
988.8 9.00034e-06
988.9 8.94013e-06
989.0 8.88007e-06
989.1 8.82023e-06
989.2 8.76058e-06
989.3 8.70112e-06
989.4 8.64188e-06
989.5 8.58279e-06
989.6 8.52392e-06
989.7 8.46525e-06
989.8 8.40677e-06
989.9 8.34847e-06
990.0 8.29036e-06
990.1 8.23247e-06
990.2 8.17478e-06
990.3 8.11722e-06
990.4 8.05994e-06
990.5 8.00281e-06
990.6 7.94586e-06
990.7 7.88913e-06
990.8 7.83260e-06
990.9 7.77625e-06
991.0 7.72009e-06
991.1 7.66412e-06
991.2 7.60837e-06
991.3 7.55282e-06
991.4 7.49745e-06
991.5 7.44227e-06
991.6 7.38727e-06
991.7 7.33250e-06
991.8 7.27792e-06
991.9 7.22353e-06
992.0 7.16932e-06
992.1 7.11530e-06
992.2 7.06151e-06
992.3 7.00791e-06
992.4 6.95449e-06
992.5 6.90131e-06
992.6 6.84827e-06
992.7 6.79545e-06
992.8 6.74283e-06
992.9 6.69039e-06
993.0 6.63818e-06
993.1 6.58611e-06
993.2 6.53427e-06
993.3 6.48267e-06
993.4 6.43121e-06
993.5 6.37998e-06
993.6 6.32894e-06
993.7 6.27808e-06
993.8 6.22741e-06
993.9 6.17697e-06
994.0 6.12672e-06
994.1 6.07665e-06
994.2 6.02677e-06
994.3 5.97712e-06
994.4 5.92766e-06
994.5 5.87838e-06
994.6 5.82933e-06
994.7 5.78044e-06
994.8 5.73176e-06
994.9 5.68332e-06
995.0 5.63503e-06
995.1 5.58696e-06
995.2 5.53908e-06
995.3 5.49138e-06
995.4 5.44392e-06
995.5 5.39664e-06
995.6 5.34956e-06
995.7 5.30269e-06
995.8 5.25602e-06
995.9 5.20954e-06
996.0 5.16324e-06
996.1 5.11717e-06
996.2 5.07129e-06
996.3 5.02560e-06
996.4 4.98009e-06
996.5 4.93481e-06
996.6 4.88977e-06
996.7 4.84487e-06
996.8 4.80020e-06
996.9 4.75571e-06
997.0 4.71142e-06
997.1 4.66735e-06
997.2 4.62346e-06
997.3 4.57979e-06
997.4 4.53630e-06
997.5 4.49303e-06
997.6 4.44995e-06
997.7 4.40708e-06
997.8 4.36441e-06
997.9 4.32194e-06
998.0 4.27967e-06
998.1 4.23760e-06
998.2 4.19573e-06
998.3 4.15406e-06
998.4 4.11260e-06
998.5 4.07134e-06
998.6 4.03028e-06
998.7 3.98942e-06
998.8 3.94877e-06
998.9 3.90831e-06
999.0 3.86806e-06
999.1 3.82801e-06
999.2 3.78817e-06
999.3 3.74852e-06
999.4 3.70909e-06
999.5 3.66985e-06
999.6 3.63082e-06
999.7 3.59198e-06
999.8 3.55336e-06
999.9 3.51493e-06
1000.0 3.47772e-06
1000.1 3.43983e-06
1000.2 3.40201e-06
1000.3 3.36439e-06
1000.4 3.32697e-06
1000.5 3.28976e-06
1000.6 3.25276e-06
1000.7 3.21595e-06
1000.8 3.17936e-06
1000.9 3.14297e-06
1001.0 3.10677e-06
1001.1 3.07079e-06
1001.2 3.03500e-06
1001.3 2.99943e-06
1001.4 2.96406e-06
1001.5 2.92889e-06
1001.6 2.89392e-06
1001.7 2.85917e-06
1001.8 2.82461e-06
1001.9 2.79026e-06
1002.0 2.75612e-06
1002.1 2.72219e-06
1002.2 2.68846e-06
1002.3 2.65493e-06
1002.4 2.62160e-06
1002.5 2.58849e-06
1002.6 2.55558e-06
1002.7 2.52287e-06
1002.8 2.49037e-06
1002.9 2.45808e-06
1003.0 2.42600e-06
1003.1 2.39412e-06
1003.2 2.36244e-06
1003.3 2.33097e-06
1003.4 2.29971e-06
1003.5 2.26866e-06
1003.6 2.23781e-06
1003.7 2.20717e-06
1003.8 2.17673e-06
1003.9 2.14650e-06
1004.0 2.11648e-06
1004.1 2.08667e-06
1004.2 2.05706e-06
1004.3 2.02766e-06
1004.4 1.99847e-06
1004.5 1.96948e-06
1004.6 1.94071e-06
1004.7 1.91214e-06
1004.8 1.88378e-06
1004.9 1.85562e-06
1005.0 1.82768e-06
1005.1 1.79994e-06
1005.2 1.77241e-06
1005.3 1.74508e-06
1005.4 1.71797e-06
1005.5 1.69107e-06
1005.6 1.66437e-06
1005.7 1.63788e-06
1005.8 1.61160e-06
1005.9 1.58553e-06
1006.0 1.55967e-06
1006.1 1.53402e-06
1006.2 1.50858e-06
1006.3 1.48334e-06
1006.4 1.45831e-06
1006.5 1.43350e-06
1006.6 1.40889e-06
1006.7 1.38449e-06
1006.8 1.36030e-06
1006.9 1.33632e-06
1007.0 1.31256e-06
1007.1 1.28900e-06
1007.2 1.26565e-06
1007.3 1.24251e-06
1007.4 1.21958e-06
1007.5 1.19686e-06
1007.6 1.17436e-06
1007.7 1.15206e-06
1007.8 1.12997e-06
1007.9 1.10809e-06
1008.0 1.08643e-06
1008.1 1.06498e-06
1008.2 1.04373e-06
1008.3 1.02270e-06
1008.4 1.00188e-06
1008.5 9.81265e-07
1008.6 9.60868e-07
1008.7 9.40678e-07
1008.8 9.20700e-07
1008.9 9.00936e-07
1009.0 8.81383e-07
1009.1 8.62039e-07
1009.2 8.42912e-07
1009.3 8.23992e-07
1009.4 8.05285e-07
1009.5 7.86791e-07
1009.6 7.68512e-07
1009.7 7.50442e-07
1009.8 7.32586e-07
1009.9 7.14940e-07
1010.0 6.97507e-07
1010.1 6.80289e-07
1010.2 6.63283e-07
1010.3 6.46488e-07
1010.4 6.29907e-07
1010.5 6.13539e-07
1010.6 5.97386e-07
1010.7 5.81442e-07
1010.8 5.65716e-07
1010.9 5.50200e-07
1011.0 5.34898e-07
1011.1 5.19814e-07
1011.2 5.04940e-07
1011.3 4.90280e-07
1011.4 4.75833e-07
1011.5 4.61600e-07
1011.6 4.47582e-07
1011.7 4.33778e-07
1011.8 4.20188e-07
1011.9 4.06813e-07
1012.0 3.93652e-07
1012.1 3.80706e-07
1012.2 3.67974e-07
1012.3 3.55457e-07
1012.4 3.43155e-07
1012.5 3.31068e-07
1012.6 3.19196e-07
1012.7 3.07539e-07
1012.8 2.96097e-07
1012.9 2.84870e-07
1013.0 2.73859e-07
1013.1 2.63063e-07
1013.2 2.52483e-07
1013.3 2.42118e-07
1013.4 2.31970e-07
1013.5 2.22037e-07
1013.6 2.12320e-07
1013.7 2.02819e-07
1013.8 1.93534e-07
1013.9 1.84466e-07
1014.0 1.75614e-07
1014.1 1.66979e-07
1014.2 1.58559e-07
1014.3 1.50357e-07
1014.4 1.42371e-07
1014.5 1.34602e-07
1014.6 1.27050e-07
1014.7 1.19715e-07
1014.8 1.12597e-07
1014.9 1.05696e-07
1015.0 9.90121e-08
1015.1 9.25459e-08
1015.2 8.62973e-08
1015.3 8.02661e-08
1015.4 7.44525e-08
1015.5 6.88570e-08
1015.6 6.34788e-08
1015.7 5.83191e-08
1015.8 5.33772e-08
1015.9 4.86535e-08
1016.0 4.41478e-08
1016.1 3.98606e-08
1016.2 3.57917e-08
1016.3 3.19414e-08
1016.4 2.83097e-08
1016.5 2.48967e-08
1016.6 2.17025e-08
1016.7 1.87272e-08
1016.8 1.59708e-08
1016.9 1.34336e-08
1017.0 1.11155e-08
1017.1 9.01665e-09
1017.2 7.13724e-09
1017.3 5.47725e-09
1017.4 4.03681e-09
1017.5 2.81603e-09
1017.6 1.81499e-09
1017.7 1.03379e-09
1017.8 4.72525e-10
1017.9 1.31291e-10
1018.0 0.00000e+00


==> anc/85Kr_beta_shape_1fu.txt <==
%auto-ignore
# This file contains preliminary data points for the ground state beta
# spectrum of 85Kr in arXiv:2007.13686v2 calculated with exchange as 1st forbidden unique
#
# This manuscript has not yet been peer reviewed and may therefore change as a result of
# the peer review process. The data points are provided as a courtesy to the community.
# 
# Energy (keV) Rate (arb. units)

0.0 2.96969e-03
0.1 2.93379e-03
0.2 2.84156e-03
0.3 2.76290e-03
0.4 2.69758e-03
0.5 2.64375e-03
0.6 2.59939e-03
0.7 2.56251e-03
0.8 2.53149e-03
0.9 2.50513e-03
1.0 2.48252e-03
1.1 2.46295e-03
1.2 2.44583e-03
1.3 2.43074e-03
1.4 2.41737e-03
1.5 2.40540e-03
1.6 2.39468e-03
1.7 2.38498e-03
1.8 2.37616e-03
1.9 2.36813e-03
2.0 2.36076e-03
2.1 2.35398e-03
2.2 2.34772e-03
2.3 2.34195e-03
2.4 2.33659e-03
2.5 2.33160e-03
2.6 2.32694e-03
2.7 2.32258e-03
2.8 2.31848e-03
2.9 2.31462e-03
3.0 2.31098e-03
3.1 2.30754e-03
3.2 2.30428e-03
3.3 2.30119e-03
3.4 2.29827e-03
3.5 2.29548e-03
3.6 2.29280e-03
3.7 2.29025e-03
3.8 2.28781e-03
3.9 2.28548e-03
4.0 2.28324e-03
4.1 2.28108e-03
4.2 2.27900e-03
4.3 2.27699e-03
4.4 2.27507e-03
4.5 2.27321e-03
4.6 2.27140e-03
4.7 2.26966e-03
4.8 2.26797e-03
4.9 2.26632e-03
5.0 2.26472e-03
5.1 2.26317e-03
5.2 2.26166e-03
5.3 2.26019e-03
5.4 2.25877e-03
5.5 2.25739e-03
5.6 2.25603e-03
5.7 2.25471e-03
5.8 2.25342e-03
5.9 2.25217e-03
6.0 2.25094e-03
6.1 2.24975e-03
6.2 2.24859e-03
6.3 2.24744e-03
6.4 2.24634e-03
6.5 2.24526e-03
6.6 2.24420e-03
6.7 2.24317e-03
6.8 2.24216e-03
6.9 2.24117e-03
7.0 2.24021e-03
7.1 2.23927e-03
7.2 2.23834e-03
7.3 2.23744e-03
7.4 2.23656e-03
7.5 2.23570e-03
7.6 2.23485e-03
7.7 2.23402e-03
7.8 2.23320e-03
7.9 2.23241e-03
8.0 2.23162e-03
8.1 2.23084e-03
8.2 2.23007e-03
8.3 2.22932e-03
8.4 2.22857e-03
8.5 2.22784e-03
8.6 2.22711e-03
8.7 2.22639e-03
8.8 2.22568e-03
8.9 2.22497e-03
9.0 2.22427e-03
9.1 2.22357e-03
9.2 2.22289e-03
9.3 2.22220e-03
9.4 2.22152e-03
9.5 2.22085e-03
9.6 2.22017e-03
9.7 2.21951e-03
9.8 2.21885e-03
9.9 2.21819e-03
10.0 2.21755e-03
10.1 2.21690e-03
10.2 2.21625e-03
10.3 2.21561e-03
10.4 2.21498e-03
10.5 2.21436e-03
10.6 2.21375e-03
10.7 2.21314e-03
10.8 2.21254e-03
10.9 2.21195e-03
11.0 2.21137e-03
11.1 2.21079e-03
11.2 2.21023e-03
11.3 2.20967e-03
11.4 2.20912e-03
11.5 2.20859e-03
11.6 2.20806e-03
11.7 2.20754e-03
11.8 2.20703e-03
11.9 2.20653e-03
12.0 2.20603e-03
12.1 2.20553e-03
12.2 2.20504e-03
12.3 2.20457e-03
12.4 2.20409e-03
12.5 2.20362e-03
12.6 2.20316e-03
12.7 2.20270e-03
12.8 2.20224e-03
12.9 2.20179e-03
13.0 2.20134e-03
13.1 2.20088e-03
13.2 2.20043e-03
13.3 2.19998e-03
13.4 2.19954e-03
13.5 2.19909e-03
13.6 2.19865e-03
13.7 2.19821e-03
13.8 2.19776e-03
13.9 2.19732e-03
14.0 2.19688e-03
14.1 2.19643e-03
14.2 2.19599e-03
14.3 2.19555e-03
14.4 2.19511e-03
14.5 2.19467e-03
14.6 2.19423e-03
14.7 2.19380e-03
14.8 2.19337e-03
14.9 2.19294e-03
15.0 2.19252e-03
15.1 2.19210e-03
15.2 2.19169e-03
15.3 2.19128e-03
15.4 2.19088e-03
15.5 2.19048e-03
15.6 2.19009e-03
15.7 2.18970e-03
15.8 2.18933e-03
15.9 2.18895e-03
16.0 2.18857e-03
16.1 2.18821e-03
16.2 2.18785e-03
16.3 2.18749e-03
16.4 2.18714e-03
16.5 2.18680e-03
16.6 2.18646e-03
16.7 2.18612e-03
16.8 2.18579e-03
16.9 2.18546e-03
17.0 2.18513e-03
17.1 2.18480e-03
17.2 2.18448e-03
17.3 2.18415e-03
17.4 2.18383e-03
17.5 2.18351e-03
17.6 2.18319e-03
17.7 2.18286e-03
17.8 2.18253e-03
17.9 2.18221e-03
18.0 2.18188e-03
18.1 2.18155e-03
18.2 2.18122e-03
18.3 2.18090e-03
18.4 2.18057e-03
18.5 2.18024e-03
18.6 2.17991e-03
18.7 2.17959e-03
18.8 2.17927e-03
18.9 2.17894e-03
19.0 2.17862e-03
19.1 2.17830e-03
19.2 2.17798e-03
19.3 2.17767e-03
19.4 2.17736e-03
19.5 2.17705e-03
19.6 2.17674e-03
19.7 2.17644e-03
19.8 2.17614e-03
19.9 2.17585e-03
20.0 2.17557e-03
20.1 2.17529e-03
20.2 2.17501e-03
20.3 2.17474e-03
20.4 2.17447e-03
20.5 2.17421e-03
20.6 2.17395e-03
20.7 2.17370e-03
20.8 2.17344e-03
20.9 2.17320e-03
21.0 2.17295e-03
21.1 2.17270e-03
21.2 2.17246e-03
21.3 2.17221e-03
21.4 2.17197e-03
21.5 2.17172e-03
21.6 2.17147e-03
21.7 2.17123e-03
21.8 2.17098e-03
21.9 2.17073e-03
22.0 2.17049e-03
22.1 2.17024e-03
22.2 2.16999e-03
22.3 2.16973e-03
22.4 2.16948e-03
22.5 2.16923e-03
22.6 2.16897e-03
22.7 2.16872e-03
22.8 2.16847e-03
22.9 2.16821e-03
23.0 2.16796e-03
23.1 2.16771e-03
23.2 2.16746e-03
23.3 2.16722e-03
23.4 2.16697e-03
23.5 2.16673e-03
23.6 2.16649e-03
23.7 2.16626e-03
23.8 2.16603e-03
23.9 2.16580e-03
24.0 2.16557e-03
24.1 2.16535e-03
24.2 2.16514e-03
24.3 2.16492e-03
24.4 2.16472e-03
24.5 2.16452e-03
24.6 2.16431e-03
24.7 2.16411e-03
24.8 2.16392e-03
24.9 2.16372e-03
25.0 2.16353e-03
25.1 2.16333e-03
25.2 2.16314e-03
25.3 2.16295e-03
25.4 2.16276e-03
25.5 2.16257e-03
25.6 2.16239e-03
25.7 2.16220e-03
25.8 2.16201e-03
25.9 2.16181e-03
26.0 2.16162e-03
26.1 2.16143e-03
26.2 2.16123e-03
26.3 2.16104e-03
26.4 2.16084e-03
26.5 2.16065e-03
26.6 2.16045e-03
26.7 2.16025e-03
26.8 2.16005e-03
26.9 2.15985e-03
27.0 2.15965e-03
27.1 2.15945e-03
27.2 2.15926e-03
27.3 2.15906e-03
27.4 2.15887e-03
27.5 2.15868e-03
27.6 2.15848e-03
27.7 2.15830e-03
27.8 2.15812e-03
27.9 2.15794e-03
28.0 2.15776e-03
28.1 2.15758e-03
28.2 2.15741e-03
28.3 2.15724e-03
28.4 2.15708e-03
28.5 2.15691e-03
28.6 2.15676e-03
28.7 2.15660e-03
28.8 2.15645e-03
28.9 2.15629e-03
29.0 2.15614e-03
29.1 2.15599e-03
29.2 2.15584e-03
29.3 2.15570e-03
29.4 2.15555e-03
29.5 2.15540e-03
29.6 2.15526e-03
29.7 2.15511e-03
29.8 2.15496e-03
29.9 2.15481e-03
30.0 2.15467e-03
30.1 2.15451e-03
30.2 2.15436e-03
30.3 2.15420e-03
30.4 2.15405e-03
30.5 2.15389e-03
30.6 2.15373e-03
30.7 2.15357e-03
30.8 2.15342e-03
30.9 2.15326e-03
31.0 2.15310e-03
31.1 2.15294e-03
31.2 2.15278e-03
31.3 2.15262e-03
31.4 2.15247e-03
31.5 2.15231e-03
31.6 2.15216e-03
31.7 2.15201e-03
31.8 2.15186e-03
31.9 2.15171e-03
32.0 2.15157e-03
32.1 2.15143e-03
32.2 2.15130e-03
32.3 2.15117e-03
32.4 2.15104e-03
32.5 2.15091e-03
32.6 2.15079e-03
32.7 2.15066e-03
32.8 2.15054e-03
32.9 2.15042e-03
33.0 2.15030e-03
33.1 2.15018e-03
33.2 2.15007e-03
33.3 2.14995e-03
33.4 2.14984e-03
33.5 2.14973e-03
33.6 2.14961e-03
33.7 2.14950e-03
33.8 2.14938e-03
33.9 2.14926e-03
34.0 2.14914e-03
34.1 2.14902e-03
34.2 2.14890e-03
34.3 2.14878e-03
34.4 2.14866e-03
34.5 2.14853e-03
34.6 2.14840e-03
34.7 2.14827e-03
34.8 2.14814e-03
34.9 2.14802e-03
35.0 2.14789e-03
35.1 2.14776e-03
35.2 2.14763e-03
35.3 2.14751e-03
35.4 2.14738e-03
35.5 2.14725e-03
35.6 2.14713e-03
35.7 2.14701e-03
35.8 2.14689e-03
35.9 2.14677e-03
36.0 2.14666e-03
36.1 2.14655e-03
36.2 2.14644e-03
36.3 2.14633e-03
36.4 2.14623e-03
36.5 2.14612e-03
36.6 2.14602e-03
36.7 2.14592e-03
36.8 2.14583e-03
36.9 2.14574e-03
37.0 2.14564e-03
37.1 2.14556e-03
37.2 2.14547e-03
37.3 2.14537e-03
37.4 2.14528e-03
37.5 2.14519e-03
37.6 2.14511e-03
37.7 2.14501e-03
37.8 2.14492e-03
37.9 2.14482e-03
38.0 2.14473e-03
38.1 2.14463e-03
38.2 2.14454e-03
38.3 2.14444e-03
38.4 2.14434e-03
38.5 2.14424e-03
38.6 2.14414e-03
38.7 2.14403e-03
38.8 2.14393e-03
38.9 2.14383e-03
39.0 2.14372e-03
39.1 2.14362e-03
39.2 2.14351e-03
39.3 2.14341e-03
39.4 2.14331e-03
39.5 2.14321e-03
39.6 2.14311e-03
39.7 2.14301e-03
39.8 2.14291e-03
39.9 2.14282e-03
40.0 2.14272e-03
40.1 2.14263e-03
40.2 2.14254e-03
40.3 2.14246e-03
40.4 2.14237e-03
40.5 2.14229e-03
40.6 2.14222e-03
40.7 2.14214e-03
40.8 2.14206e-03
40.9 2.14199e-03
41.0 2.14191e-03
41.1 2.14184e-03
41.2 2.14176e-03
41.3 2.14169e-03
41.4 2.14162e-03
41.5 2.14154e-03
41.6 2.14147e-03
41.7 2.14140e-03
41.8 2.14133e-03
41.9 2.14125e-03
42.0 2.14117e-03
42.1 2.14110e-03
42.2 2.14102e-03
42.3 2.14094e-03
42.4 2.14086e-03
42.5 2.14078e-03
42.6 2.14070e-03
42.7 2.14061e-03
42.8 2.14053e-03
42.9 2.14044e-03
43.0 2.14036e-03
43.1 2.14027e-03
43.2 2.14018e-03
43.3 2.14010e-03
43.4 2.14002e-03
43.5 2.13993e-03
43.6 2.13985e-03
43.7 2.13977e-03
43.8 2.13969e-03
43.9 2.13961e-03
44.0 2.13954e-03
44.1 2.13946e-03
44.2 2.13939e-03
44.3 2.13932e-03
44.4 2.13926e-03
44.5 2.13919e-03
44.6 2.13913e-03
44.7 2.13907e-03
44.8 2.13901e-03
44.9 2.13895e-03
45.0 2.13889e-03
45.1 2.13883e-03
45.2 2.13877e-03
45.3 2.13872e-03
45.4 2.13866e-03
45.5 2.13860e-03
45.6 2.13854e-03
45.7 2.13848e-03
45.8 2.13842e-03
45.9 2.13836e-03
46.0 2.13830e-03
46.1 2.13824e-03
46.2 2.13818e-03
46.3 2.13812e-03
46.4 2.13805e-03
46.5 2.13798e-03
46.6 2.13791e-03
46.7 2.13784e-03
46.8 2.13777e-03
46.9 2.13770e-03
47.0 2.13763e-03
47.1 2.13756e-03
47.2 2.13749e-03
47.3 2.13742e-03
47.4 2.13735e-03
47.5 2.13728e-03
47.6 2.13721e-03
47.7 2.13714e-03
47.8 2.13708e-03
47.9 2.13701e-03
48.0 2.13695e-03
48.1 2.13689e-03
48.2 2.13683e-03
48.3 2.13678e-03
48.4 2.13672e-03
48.5 2.13667e-03
48.6 2.13662e-03
48.7 2.13657e-03
48.8 2.13652e-03
48.9 2.13647e-03
49.0 2.13643e-03
49.1 2.13638e-03
49.2 2.13633e-03
49.3 2.13629e-03
49.4 2.13624e-03
49.5 2.13620e-03
49.6 2.13615e-03
49.7 2.13611e-03
49.8 2.13606e-03
49.9 2.13601e-03
50.0 2.13596e-03
50.1 2.13590e-03
50.2 2.13585e-03
50.3 2.13579e-03
50.4 2.13574e-03
50.5 2.13568e-03
50.6 2.13562e-03
50.7 2.13556e-03
50.8 2.13550e-03
50.9 2.13544e-03
51.0 2.13538e-03
51.1 2.13532e-03
51.2 2.13526e-03
51.3 2.13520e-03
51.4 2.13514e-03
51.5 2.13508e-03
51.6 2.13503e-03
51.7 2.13497e-03
51.8 2.13492e-03
51.9 2.13487e-03
52.0 2.13482e-03
52.1 2.13477e-03
52.2 2.13472e-03
52.3 2.13468e-03
52.4 2.13463e-03
52.5 2.13459e-03
52.6 2.13455e-03
52.7 2.13451e-03
52.8 2.13447e-03
52.9 2.13443e-03
53.0 2.13440e-03
53.1 2.13436e-03
53.2 2.13432e-03
53.3 2.13428e-03
53.4 2.13425e-03
53.5 2.13421e-03
53.6 2.13417e-03
53.7 2.13413e-03
53.8 2.13409e-03
53.9 2.13405e-03
54.0 2.13400e-03
54.1 2.13396e-03
54.2 2.13391e-03
54.3 2.13386e-03
54.4 2.13382e-03
54.5 2.13377e-03
54.6 2.13372e-03
54.7 2.13367e-03
54.8 2.13361e-03
54.9 2.13356e-03
55.0 2.13351e-03
55.1 2.13346e-03
55.2 2.13341e-03
55.3 2.13336e-03
55.4 2.13332e-03
55.5 2.13327e-03
55.6 2.13322e-03
55.7 2.13317e-03
55.8 2.13312e-03
55.9 2.13308e-03
56.0 2.13304e-03
56.1 2.13300e-03
56.2 2.13296e-03
56.3 2.13292e-03
56.4 2.13289e-03
56.5 2.13285e-03
56.6 2.13282e-03
56.7 2.13279e-03
56.8 2.13275e-03
56.9 2.13272e-03
57.0 2.13269e-03
57.1 2.13266e-03
57.2 2.13263e-03
57.3 2.13260e-03
57.4 2.13257e-03
57.5 2.13254e-03
57.6 2.13251e-03
57.7 2.13247e-03
57.8 2.13244e-03
57.9 2.13241e-03
58.0 2.13237e-03
58.1 2.13233e-03
58.2 2.13229e-03
58.3 2.13225e-03
58.4 2.13221e-03
58.5 2.13216e-03
58.6 2.13212e-03
58.7 2.13208e-03
58.8 2.13204e-03
58.9 2.13199e-03
59.0 2.13195e-03
59.1 2.13190e-03
59.2 2.13186e-03
59.3 2.13182e-03
59.4 2.13177e-03
59.5 2.13173e-03
59.6 2.13169e-03
59.7 2.13165e-03
59.8 2.13161e-03
59.9 2.13158e-03
60.0 2.13154e-03
60.1 2.13151e-03
60.2 2.13148e-03
60.3 2.13145e-03
60.4 2.13142e-03
60.5 2.13139e-03
60.6 2.13136e-03
60.7 2.13133e-03
60.8 2.13130e-03
60.9 2.13128e-03
61.0 2.13125e-03
61.1 2.13122e-03
61.2 2.13120e-03
61.3 2.13117e-03
61.4 2.13114e-03
61.5 2.13111e-03
61.6 2.13109e-03
61.7 2.13106e-03
61.8 2.13103e-03
61.9 2.13099e-03
62.0 2.13096e-03
62.1 2.13093e-03
62.2 2.13089e-03
62.3 2.13086e-03
62.4 2.13082e-03
62.5 2.13078e-03
62.6 2.13075e-03
62.7 2.13071e-03
62.8 2.13067e-03
62.9 2.13063e-03
63.0 2.13059e-03
63.1 2.13055e-03
63.2 2.13051e-03
63.3 2.13047e-03
63.4 2.13043e-03
63.5 2.13040e-03
63.6 2.13036e-03
63.7 2.13032e-03
63.8 2.13029e-03
63.9 2.13026e-03
64.0 2.13023e-03
64.1 2.13020e-03
64.2 2.13017e-03
64.3 2.13015e-03
64.4 2.13012e-03
64.5 2.13010e-03
64.6 2.13007e-03
64.7 2.13005e-03
64.8 2.13003e-03
64.9 2.13001e-03
65.0 2.12998e-03
65.1 2.12996e-03
65.2 2.12994e-03
65.3 2.12992e-03
65.4 2.12989e-03
65.5 2.12987e-03
65.6 2.12984e-03
65.7 2.12982e-03
65.8 2.12979e-03
65.9 2.12976e-03
66.0 2.12973e-03
66.1 2.12970e-03
66.2 2.12967e-03
66.3 2.12964e-03
66.4 2.12960e-03
66.5 2.12957e-03
66.6 2.12953e-03
66.7 2.12950e-03
66.8 2.12947e-03
66.9 2.12943e-03
67.0 2.12940e-03
67.1 2.12936e-03
67.2 2.12933e-03
67.3 2.12929e-03
67.4 2.12926e-03
67.5 2.12923e-03
67.6 2.12919e-03
67.7 2.12916e-03
67.8 2.12913e-03
67.9 2.12911e-03
68.0 2.12908e-03
68.1 2.12905e-03
68.2 2.12903e-03
68.3 2.12901e-03
68.4 2.12898e-03
68.5 2.12896e-03
68.6 2.12894e-03
68.7 2.12892e-03
68.8 2.12890e-03
68.9 2.12888e-03
69.0 2.12886e-03
69.1 2.12884e-03
69.2 2.12881e-03
69.3 2.12879e-03
69.4 2.12877e-03
69.5 2.12875e-03
69.6 2.12872e-03
69.7 2.12870e-03
69.8 2.12867e-03
69.9 2.12865e-03
70.0 2.12862e-03
70.1 2.12859e-03
70.2 2.12856e-03
70.3 2.12853e-03
70.4 2.12850e-03
70.5 2.12847e-03
70.6 2.12844e-03
70.7 2.12841e-03
70.8 2.12838e-03
70.9 2.12835e-03
71.0 2.12831e-03
71.1 2.12828e-03
71.2 2.12825e-03
71.3 2.12822e-03
71.4 2.12819e-03
71.5 2.12816e-03
71.6 2.12813e-03
71.7 2.12810e-03
71.8 2.12808e-03
71.9 2.12805e-03
72.0 2.12803e-03
72.1 2.12801e-03
72.2 2.12798e-03
72.3 2.12796e-03
72.4 2.12794e-03
72.5 2.12792e-03
72.6 2.12790e-03
72.7 2.12788e-03
72.8 2.12786e-03
72.9 2.12785e-03
73.0 2.12783e-03
73.1 2.12781e-03
73.2 2.12779e-03
73.3 2.12777e-03
73.4 2.12775e-03
73.5 2.12773e-03
73.6 2.12771e-03
73.7 2.12768e-03
73.8 2.12766e-03
73.9 2.12763e-03
74.0 2.12760e-03
74.1 2.12757e-03
74.2 2.12754e-03
74.3 2.12751e-03
74.4 2.12748e-03
74.5 2.12745e-03
74.6 2.12742e-03
74.7 2.12739e-03
74.8 2.12736e-03
74.9 2.12733e-03
75.0 2.12730e-03
75.1 2.12727e-03
75.2 2.12724e-03
75.3 2.12721e-03
75.4 2.12719e-03
75.5 2.12716e-03
75.6 2.12714e-03
75.7 2.12711e-03
75.8 2.12709e-03
75.9 2.12707e-03
76.0 2.12704e-03
76.1 2.12702e-03
76.2 2.12700e-03
76.3 2.12698e-03
76.4 2.12697e-03
76.5 2.12695e-03
76.6 2.12693e-03
76.7 2.12691e-03
76.8 2.12689e-03
76.9 2.12688e-03
77.0 2.12686e-03
77.1 2.12684e-03
77.2 2.12682e-03
77.3 2.12680e-03
77.4 2.12678e-03
77.5 2.12676e-03
77.6 2.12674e-03
77.7 2.12671e-03
77.8 2.12669e-03
77.9 2.12666e-03
78.0 2.12663e-03
78.1 2.12661e-03
78.2 2.12658e-03
78.3 2.12655e-03
78.4 2.12652e-03
78.5 2.12649e-03
78.6 2.12646e-03
78.7 2.12643e-03
78.8 2.12640e-03
78.9 2.12637e-03
79.0 2.12634e-03
79.1 2.12631e-03
79.2 2.12628e-03
79.3 2.12626e-03
79.4 2.12623e-03
79.5 2.12621e-03
79.6 2.12618e-03
79.7 2.12615e-03
79.8 2.12613e-03
79.9 2.12611e-03
80.0 2.12609e-03
80.1 2.12607e-03
80.2 2.12605e-03
80.3 2.12603e-03
80.4 2.12601e-03
80.5 2.12599e-03
80.6 2.12597e-03
80.7 2.12596e-03
80.8 2.12594e-03
80.9 2.12592e-03
81.0 2.12590e-03
81.1 2.12589e-03
81.2 2.12587e-03
81.3 2.12585e-03
81.4 2.12583e-03
81.5 2.12580e-03
81.6 2.12578e-03
81.7 2.12576e-03
81.8 2.12573e-03
81.9 2.12571e-03
82.0 2.12568e-03
82.1 2.12565e-03
82.2 2.12562e-03
82.3 2.12559e-03
82.4 2.12556e-03
82.5 2.12553e-03
82.6 2.12550e-03
82.7 2.12547e-03
82.8 2.12544e-03
82.9 2.12542e-03
83.0 2.12539e-03
83.1 2.12536e-03
83.2 2.12533e-03
83.3 2.12530e-03
83.4 2.12528e-03
83.5 2.12525e-03
83.6 2.12523e-03
83.7 2.12520e-03
83.8 2.12518e-03
83.9 2.12516e-03
84.0 2.12514e-03
84.1 2.12512e-03
84.2 2.12510e-03
84.3 2.12509e-03
84.4 2.12507e-03
84.5 2.12505e-03
84.6 2.12503e-03
84.7 2.12502e-03
84.8 2.12500e-03
84.9 2.12498e-03
85.0 2.12496e-03
85.1 2.12494e-03
85.2 2.12492e-03
85.3 2.12490e-03
85.4 2.12488e-03
85.5 2.12486e-03
85.6 2.12483e-03
85.7 2.12481e-03
85.8 2.12478e-03
85.9 2.12475e-03
86.0 2.12472e-03
86.1 2.12470e-03
86.2 2.12467e-03
86.3 2.12464e-03
86.4 2.12461e-03
86.5 2.12458e-03
86.6 2.12455e-03
86.7 2.12452e-03
86.8 2.12449e-03
86.9 2.12446e-03
87.0 2.12444e-03
87.1 2.12441e-03
87.2 2.12438e-03
87.3 2.12436e-03
87.4 2.12433e-03
87.5 2.12431e-03
87.6 2.12428e-03
87.7 2.12426e-03
87.8 2.12424e-03
87.9 2.12421e-03
88.0 2.12419e-03
88.1 2.12417e-03
88.2 2.12415e-03
88.3 2.12413e-03
88.4 2.12412e-03
88.5 2.12410e-03
88.6 2.12408e-03
88.7 2.12406e-03
88.8 2.12404e-03
88.9 2.12402e-03
89.0 2.12400e-03
89.1 2.12398e-03
89.2 2.12396e-03
89.3 2.12394e-03
89.4 2.12391e-03
89.5 2.12389e-03
89.6 2.12386e-03
89.7 2.12384e-03
89.8 2.12381e-03
89.9 2.12379e-03
90.0 2.12376e-03
90.1 2.12373e-03
90.2 2.12370e-03
90.3 2.12367e-03
90.4 2.12364e-03
90.5 2.12361e-03
90.6 2.12358e-03
90.7 2.12355e-03
90.8 2.12352e-03
90.9 2.12349e-03
91.0 2.12347e-03
91.1 2.12344e-03
91.2 2.12341e-03
91.3 2.12338e-03
91.4 2.12336e-03
91.5 2.12334e-03
91.6 2.12331e-03
91.7 2.12329e-03
91.8 2.12326e-03
91.9 2.12324e-03
92.0 2.12323e-03
92.1 2.12321e-03
92.2 2.12319e-03
92.3 2.12317e-03
92.4 2.12315e-03
92.5 2.12313e-03
92.6 2.12311e-03
92.7 2.12308e-03
92.8 2.12306e-03
92.9 2.12304e-03
93.0 2.12302e-03
93.1 2.12299e-03
93.2 2.12297e-03
93.3 2.12295e-03
93.4 2.12292e-03
93.5 2.12289e-03
93.6 2.12287e-03
93.7 2.12284e-03
93.8 2.12281e-03
93.9 2.12278e-03
94.0 2.12275e-03
94.1 2.12272e-03
94.2 2.12269e-03
94.3 2.12265e-03
94.4 2.12262e-03
94.5 2.12259e-03
94.6 2.12256e-03
94.7 2.12253e-03
94.8 2.12250e-03
94.9 2.12247e-03
95.0 2.12244e-03
95.1 2.12241e-03
95.2 2.12239e-03
95.3 2.12236e-03
95.4 2.12233e-03
95.5 2.12231e-03
95.6 2.12229e-03
95.7 2.12226e-03
95.8 2.12224e-03
95.9 2.12221e-03
96.0 2.12219e-03
96.1 2.12217e-03
96.2 2.12215e-03
96.3 2.12213e-03
96.4 2.12211e-03
96.5 2.12208e-03
96.6 2.12206e-03
96.7 2.12204e-03
96.8 2.12201e-03
96.9 2.12199e-03
97.0 2.12196e-03
97.1 2.12194e-03
97.2 2.12191e-03
97.3 2.12189e-03
97.4 2.12186e-03
97.5 2.12184e-03
97.6 2.12181e-03
97.7 2.12178e-03
97.8 2.12175e-03
97.9 2.12172e-03
98.0 2.12168e-03
98.1 2.12165e-03
98.2 2.12162e-03
98.3 2.12159e-03
98.4 2.12156e-03
98.5 2.12152e-03
98.6 2.12149e-03
98.7 2.12146e-03
98.8 2.12143e-03
98.9 2.12140e-03
99.0 2.12137e-03
99.1 2.12134e-03
99.2 2.12131e-03
99.3 2.12128e-03
99.4 2.12126e-03
99.5 2.12123e-03
99.6 2.12121e-03
99.7 2.12118e-03
99.8 2.12116e-03
99.9 2.12113e-03
100.0 2.12111e-03
100.1 2.12108e-03
100.2 2.12106e-03
100.3 2.12104e-03
100.4 2.12102e-03
100.5 2.12099e-03
100.6 2.12097e-03
100.7 2.12095e-03
100.8 2.12092e-03
100.9 2.12089e-03
101.0 2.12086e-03
101.1 2.12083e-03
101.2 2.12081e-03
101.3 2.12078e-03
101.4 2.12075e-03
101.5 2.12072e-03
101.6 2.12069e-03
101.7 2.12066e-03
101.8 2.12062e-03
101.9 2.12059e-03
102.0 2.12056e-03
102.1 2.12053e-03
102.2 2.12050e-03
102.3 2.12046e-03
102.4 2.12043e-03
102.5 2.12040e-03
102.6 2.12037e-03
102.7 2.12034e-03
102.8 2.12031e-03
102.9 2.12028e-03
103.0 2.12025e-03
103.1 2.12022e-03
103.2 2.12019e-03
103.3 2.12016e-03
103.4 2.12013e-03
103.5 2.12010e-03
103.6 2.12008e-03
103.7 2.12005e-03
103.8 2.12003e-03
103.9 2.12000e-03
104.0 2.11998e-03
104.1 2.11995e-03
104.2 2.11992e-03
104.3 2.11990e-03
104.4 2.11987e-03
104.5 2.11985e-03
104.6 2.11982e-03
104.7 2.11979e-03
104.8 2.11976e-03
104.9 2.11973e-03
105.0 2.11970e-03
105.1 2.11967e-03
105.2 2.11964e-03
105.3 2.11961e-03
105.4 2.11958e-03
105.5 2.11954e-03
105.6 2.11951e-03
105.7 2.11948e-03
105.8 2.11944e-03
105.9 2.11941e-03
106.0 2.11938e-03
106.1 2.11934e-03
106.2 2.11931e-03
106.3 2.11927e-03
106.4 2.11924e-03
106.5 2.11920e-03
106.6 2.11917e-03
106.7 2.11914e-03
106.8 2.11911e-03
106.9 2.11908e-03
107.0 2.11905e-03
107.1 2.11901e-03
107.2 2.11898e-03
107.3 2.11896e-03
107.4 2.11893e-03
107.5 2.11890e-03
107.6 2.11887e-03
107.7 2.11884e-03
107.8 2.11881e-03
107.9 2.11879e-03
108.0 2.11876e-03
108.1 2.11874e-03
108.2 2.11871e-03
108.3 2.11868e-03
108.4 2.11865e-03
108.5 2.11862e-03
108.6 2.11859e-03
108.7 2.11856e-03
108.8 2.11853e-03
108.9 2.11850e-03
109.0 2.11847e-03
109.1 2.11843e-03
109.2 2.11840e-03
109.3 2.11837e-03
109.4 2.11833e-03
109.5 2.11830e-03
109.6 2.11826e-03
109.7 2.11823e-03
109.8 2.11819e-03
109.9 2.11815e-03
110.0 2.11812e-03
110.1 2.11808e-03
110.2 2.11804e-03
110.3 2.11801e-03
110.4 2.11797e-03
110.5 2.11794e-03
110.6 2.11790e-03
110.7 2.11787e-03
110.8 2.11783e-03
110.9 2.11780e-03
111.0 2.11777e-03
111.1 2.11773e-03
111.2 2.11770e-03
111.3 2.11767e-03
111.4 2.11764e-03
111.5 2.11761e-03
111.6 2.11758e-03
111.7 2.11755e-03
111.8 2.11752e-03
111.9 2.11749e-03
112.0 2.11746e-03
112.1 2.11743e-03
112.2 2.11740e-03
112.3 2.11736e-03
112.4 2.11733e-03
112.5 2.11730e-03
112.6 2.11727e-03
112.7 2.11723e-03
112.8 2.11720e-03
112.9 2.11716e-03
113.0 2.11713e-03
113.1 2.11709e-03
113.2 2.11705e-03
113.3 2.11702e-03
113.4 2.11698e-03
113.5 2.11694e-03
113.6 2.11690e-03
113.7 2.11686e-03
113.8 2.11682e-03
113.9 2.11678e-03
114.0 2.11674e-03
114.1 2.11670e-03
114.2 2.11667e-03
114.3 2.11663e-03
114.4 2.11659e-03
114.5 2.11656e-03
114.6 2.11652e-03
114.7 2.11648e-03
114.8 2.11645e-03
114.9 2.11641e-03
115.0 2.11638e-03
115.1 2.11634e-03
115.2 2.11631e-03
115.3 2.11627e-03
115.4 2.11624e-03
115.5 2.11621e-03
115.6 2.11618e-03
115.7 2.11614e-03
115.8 2.11611e-03
115.9 2.11608e-03
116.0 2.11605e-03
116.1 2.11601e-03
116.2 2.11598e-03
116.3 2.11595e-03
116.4 2.11591e-03
116.5 2.11588e-03
116.6 2.11584e-03
116.7 2.11581e-03
116.8 2.11577e-03
116.9 2.11573e-03
117.0 2.11570e-03
117.1 2.11566e-03
117.2 2.11562e-03
117.3 2.11558e-03
117.4 2.11554e-03
117.5 2.11550e-03
117.6 2.11546e-03
117.7 2.11542e-03
117.8 2.11538e-03
117.9 2.11534e-03
118.0 2.11529e-03
118.1 2.11525e-03
118.2 2.11521e-03
118.3 2.11518e-03
118.4 2.11514e-03
118.5 2.11510e-03
118.6 2.11506e-03
118.7 2.11502e-03
118.8 2.11498e-03
118.9 2.11495e-03
119.0 2.11491e-03
119.1 2.11487e-03
119.2 2.11484e-03
119.3 2.11480e-03
119.4 2.11476e-03
119.5 2.11473e-03
119.6 2.11470e-03
119.7 2.11466e-03
119.8 2.11463e-03
119.9 2.11459e-03
120.0 2.11456e-03
120.1 2.11452e-03
120.2 2.11449e-03
120.3 2.11445e-03
120.4 2.11441e-03
120.5 2.11437e-03
120.6 2.11434e-03
120.7 2.11430e-03
120.8 2.11426e-03
120.9 2.11422e-03
121.0 2.11418e-03
121.1 2.11414e-03
121.2 2.11410e-03
121.3 2.11406e-03
121.4 2.11401e-03
121.5 2.11397e-03
121.6 2.11393e-03
121.7 2.11388e-03
121.8 2.11384e-03
121.9 2.11380e-03
122.0 2.11375e-03
122.1 2.11371e-03
122.2 2.11367e-03
122.3 2.11363e-03
122.4 2.11359e-03
122.5 2.11355e-03
122.6 2.11351e-03
122.7 2.11347e-03
122.8 2.11343e-03
122.9 2.11339e-03
123.0 2.11335e-03
123.1 2.11331e-03
123.2 2.11328e-03
123.3 2.11324e-03
123.4 2.11320e-03
123.5 2.11316e-03
123.6 2.11313e-03
123.7 2.11309e-03
123.8 2.11305e-03
123.9 2.11301e-03
124.0 2.11298e-03
124.1 2.11294e-03
124.2 2.11290e-03
124.3 2.11286e-03
124.4 2.11282e-03
124.5 2.11278e-03
124.6 2.11274e-03
124.7 2.11270e-03
124.8 2.11265e-03
124.9 2.11261e-03
125.0 2.11257e-03
125.1 2.11253e-03
125.2 2.11248e-03
125.3 2.11244e-03
125.4 2.11239e-03
125.5 2.11235e-03
125.6 2.11230e-03
125.7 2.11226e-03
125.8 2.11221e-03
125.9 2.11217e-03
126.0 2.11212e-03
126.1 2.11208e-03
126.2 2.11203e-03
126.3 2.11199e-03
126.4 2.11194e-03
126.5 2.11190e-03
126.6 2.11186e-03
126.7 2.11182e-03
126.8 2.11178e-03
126.9 2.11173e-03
127.0 2.11169e-03
127.1 2.11165e-03
127.2 2.11161e-03
127.3 2.11157e-03
127.4 2.11153e-03
127.5 2.11149e-03
127.6 2.11145e-03
127.7 2.11140e-03
127.8 2.11136e-03
127.9 2.11132e-03
128.0 2.11128e-03
128.1 2.11124e-03
128.2 2.11120e-03
128.3 2.11116e-03
128.4 2.11111e-03
128.5 2.11107e-03
128.6 2.11102e-03
128.7 2.11098e-03
128.8 2.11093e-03
128.9 2.11089e-03
129.0 2.11084e-03
129.1 2.11079e-03
129.2 2.11075e-03
129.3 2.11070e-03
129.4 2.11065e-03
129.5 2.11060e-03
129.6 2.11055e-03
129.7 2.11051e-03
129.8 2.11046e-03
129.9 2.11041e-03
130.0 2.11036e-03
130.1 2.11031e-03
130.2 2.11027e-03
130.3 2.11022e-03
130.4 2.11017e-03
130.5 2.11013e-03
130.6 2.11008e-03
130.7 2.11004e-03
130.8 2.10999e-03
130.9 2.10995e-03
131.0 2.10991e-03
131.1 2.10987e-03
131.2 2.10982e-03
131.3 2.10978e-03
131.4 2.10974e-03
131.5 2.10970e-03
131.6 2.10965e-03
131.7 2.10961e-03
131.8 2.10957e-03
131.9 2.10952e-03
132.0 2.10948e-03
132.1 2.10943e-03
132.2 2.10939e-03
132.3 2.10934e-03
132.4 2.10930e-03
132.5 2.10925e-03
132.6 2.10920e-03
132.7 2.10916e-03
132.8 2.10911e-03
132.9 2.10906e-03
133.0 2.10901e-03
133.1 2.10896e-03
133.2 2.10891e-03
133.3 2.10886e-03
133.4 2.10881e-03
133.5 2.10875e-03
133.6 2.10870e-03
133.7 2.10865e-03
133.8 2.10860e-03
133.9 2.10855e-03
134.0 2.10850e-03
134.1 2.10845e-03
134.2 2.10840e-03
134.3 2.10835e-03
134.4 2.10830e-03
134.5 2.10825e-03
134.6 2.10821e-03
134.7 2.10816e-03
134.8 2.10812e-03
134.9 2.10807e-03
135.0 2.10802e-03
135.1 2.10798e-03
135.2 2.10793e-03
135.3 2.10789e-03
135.4 2.10784e-03
135.5 2.10780e-03
135.6 2.10775e-03
135.7 2.10770e-03
135.8 2.10765e-03
135.9 2.10760e-03
136.0 2.10756e-03
136.1 2.10751e-03
136.2 2.10746e-03
136.3 2.10741e-03
136.4 2.10736e-03
136.5 2.10731e-03
136.6 2.10726e-03
136.7 2.10720e-03
136.8 2.10715e-03
136.9 2.10710e-03
137.0 2.10705e-03
137.1 2.10699e-03
137.2 2.10694e-03
137.3 2.10689e-03
137.4 2.10683e-03
137.5 2.10678e-03
137.6 2.10672e-03
137.7 2.10667e-03
137.8 2.10662e-03
137.9 2.10657e-03
138.0 2.10651e-03
138.1 2.10646e-03
138.2 2.10641e-03
138.3 2.10636e-03
138.4 2.10631e-03
138.5 2.10626e-03
138.6 2.10621e-03
138.7 2.10616e-03
138.8 2.10611e-03
138.9 2.10606e-03
139.0 2.10602e-03
139.1 2.10597e-03
139.2 2.10592e-03
139.3 2.10587e-03
139.4 2.10582e-03
139.5 2.10577e-03
139.6 2.10572e-03
139.7 2.10567e-03
139.8 2.10563e-03
139.9 2.10557e-03
140.0 2.10552e-03
140.1 2.10547e-03
140.2 2.10542e-03
140.3 2.10537e-03
140.4 2.10531e-03
140.5 2.10526e-03
140.6 2.10520e-03
140.7 2.10514e-03
140.8 2.10509e-03
140.9 2.10503e-03
141.0 2.10497e-03
141.1 2.10492e-03
141.2 2.10486e-03
141.3 2.10480e-03
141.4 2.10475e-03
141.5 2.10469e-03
141.6 2.10463e-03
141.7 2.10458e-03
141.8 2.10453e-03
141.9 2.10447e-03
142.0 2.10442e-03
142.1 2.10436e-03
142.2 2.10431e-03
142.3 2.10426e-03
142.4 2.10420e-03
142.5 2.10415e-03
142.6 2.10410e-03
142.7 2.10405e-03
142.8 2.10400e-03
142.9 2.10395e-03
143.0 2.10390e-03
143.1 2.10385e-03
143.2 2.10379e-03
143.3 2.10374e-03
143.4 2.10369e-03
143.5 2.10364e-03
143.6 2.10358e-03
143.7 2.10353e-03
143.8 2.10347e-03
143.9 2.10342e-03
144.0 2.10336e-03
144.1 2.10331e-03
144.2 2.10325e-03
144.3 2.10319e-03
144.4 2.10314e-03
144.5 2.10308e-03
144.6 2.10302e-03
144.7 2.10296e-03
144.8 2.10290e-03
144.9 2.10284e-03
145.0 2.10278e-03
145.1 2.10272e-03
145.2 2.10267e-03
145.3 2.10261e-03
145.4 2.10255e-03
145.5 2.10249e-03
145.6 2.10243e-03
145.7 2.10238e-03
145.8 2.10232e-03
145.9 2.10226e-03
146.0 2.10220e-03
146.1 2.10215e-03
146.2 2.10209e-03
146.3 2.10204e-03
146.4 2.10198e-03
146.5 2.10192e-03
146.6 2.10187e-03
146.7 2.10182e-03
146.8 2.10176e-03
146.9 2.10171e-03
147.0 2.10165e-03
147.1 2.10160e-03
147.2 2.10154e-03
147.3 2.10149e-03
147.4 2.10143e-03
147.5 2.10138e-03
147.6 2.10132e-03
147.7 2.10126e-03
147.8 2.10121e-03
147.9 2.10115e-03
148.0 2.10109e-03
148.1 2.10103e-03
148.2 2.10097e-03
148.3 2.10091e-03
148.4 2.10085e-03
148.5 2.10079e-03
148.6 2.10073e-03
148.7 2.10067e-03
148.8 2.10061e-03
148.9 2.10054e-03
149.0 2.10048e-03
149.1 2.10042e-03
149.2 2.10036e-03
149.3 2.10029e-03
149.4 2.10023e-03
149.5 2.10017e-03
149.6 2.10011e-03
149.7 2.10005e-03
149.8 2.09999e-03
149.9 2.09993e-03
150.0 2.09987e-03
150.1 2.09981e-03
150.2 2.09975e-03
150.3 2.09970e-03
150.4 2.09964e-03
150.5 2.09958e-03
150.6 2.09953e-03
150.7 2.09947e-03
150.8 2.09941e-03
150.9 2.09935e-03
151.0 2.09930e-03
151.1 2.09924e-03
151.2 2.09918e-03
151.3 2.09912e-03
151.4 2.09906e-03
151.5 2.09900e-03
151.6 2.09894e-03
151.7 2.09888e-03
151.8 2.09882e-03
151.9 2.09876e-03
152.0 2.09869e-03
152.1 2.09863e-03
152.2 2.09857e-03
152.3 2.09851e-03
152.4 2.09844e-03
152.5 2.09838e-03
152.6 2.09831e-03
152.7 2.09825e-03
152.8 2.09818e-03
152.9 2.09812e-03
153.0 2.09805e-03
153.1 2.09799e-03
153.2 2.09792e-03
153.3 2.09786e-03
153.4 2.09780e-03
153.5 2.09773e-03
153.6 2.09767e-03
153.7 2.09761e-03
153.8 2.09754e-03
153.9 2.09748e-03
154.0 2.09742e-03
154.1 2.09736e-03
154.2 2.09729e-03
154.3 2.09723e-03
154.4 2.09717e-03
154.5 2.09711e-03
154.6 2.09705e-03
154.7 2.09698e-03
154.8 2.09692e-03
154.9 2.09686e-03
155.0 2.09680e-03
155.1 2.09674e-03
155.2 2.09667e-03
155.3 2.09661e-03
155.4 2.09655e-03
155.5 2.09648e-03
155.6 2.09642e-03
155.7 2.09635e-03
155.8 2.09628e-03
155.9 2.09622e-03
156.0 2.09615e-03
156.1 2.09609e-03
156.2 2.09602e-03
156.3 2.09595e-03
156.4 2.09589e-03
156.5 2.09582e-03
156.6 2.09575e-03
156.7 2.09568e-03
156.8 2.09561e-03
156.9 2.09555e-03
157.0 2.09548e-03
157.1 2.09541e-03
157.2 2.09534e-03
157.3 2.09528e-03
157.4 2.09521e-03
157.5 2.09514e-03
157.6 2.09508e-03
157.7 2.09501e-03
157.8 2.09495e-03
157.9 2.09488e-03
158.0 2.09482e-03
158.1 2.09475e-03
158.2 2.09469e-03
158.3 2.09462e-03
158.4 2.09456e-03
158.5 2.09449e-03
158.6 2.09443e-03
158.7 2.09436e-03
158.8 2.09430e-03
158.9 2.09423e-03
159.0 2.09417e-03
159.1 2.09410e-03
159.2 2.09404e-03
159.3 2.09397e-03
159.4 2.09390e-03
159.5 2.09383e-03
159.6 2.09377e-03
159.7 2.09370e-03
159.8 2.09363e-03
159.9 2.09356e-03
160.0 2.09349e-03
160.1 2.09342e-03
160.2 2.09335e-03
160.3 2.09328e-03
160.4 2.09320e-03
160.5 2.09313e-03
160.6 2.09306e-03
160.7 2.09299e-03
160.8 2.09292e-03
160.9 2.09284e-03
161.0 2.09277e-03
161.1 2.09270e-03
161.2 2.09263e-03
161.3 2.09256e-03
161.4 2.09249e-03
161.5 2.09242e-03
161.6 2.09235e-03
161.7 2.09229e-03
161.8 2.09222e-03
161.9 2.09215e-03
162.0 2.09208e-03
162.1 2.09202e-03
162.2 2.09195e-03
162.3 2.09188e-03
162.4 2.09181e-03
162.5 2.09175e-03
162.6 2.09168e-03
162.7 2.09161e-03
162.8 2.09154e-03
162.9 2.09148e-03
163.0 2.09141e-03
163.1 2.09134e-03
163.2 2.09127e-03
163.3 2.09120e-03
163.4 2.09113e-03
163.5 2.09106e-03
163.6 2.09099e-03
163.7 2.09091e-03
163.8 2.09084e-03
163.9 2.09076e-03
164.0 2.09069e-03
164.1 2.09061e-03
164.2 2.09054e-03
164.3 2.09047e-03
164.4 2.09039e-03
164.5 2.09032e-03
164.6 2.09024e-03
164.7 2.09017e-03
164.8 2.09009e-03
164.9 2.09002e-03
165.0 2.08995e-03
165.1 2.08987e-03
165.2 2.08980e-03
165.3 2.08973e-03
165.4 2.08966e-03
165.5 2.08958e-03
165.6 2.08951e-03
165.7 2.08944e-03
165.8 2.08937e-03
165.9 2.08930e-03
166.0 2.08923e-03
166.1 2.08915e-03
166.2 2.08908e-03
166.3 2.08901e-03
166.4 2.08894e-03
166.5 2.08887e-03
166.6 2.08880e-03
166.7 2.08873e-03
166.8 2.08865e-03
166.9 2.08858e-03
167.0 2.08851e-03
167.1 2.08844e-03
167.2 2.08837e-03
167.3 2.08829e-03
167.4 2.08822e-03
167.5 2.08814e-03
167.6 2.08807e-03
167.7 2.08799e-03
167.8 2.08791e-03
167.9 2.08783e-03
168.0 2.08776e-03
168.1 2.08768e-03
168.2 2.08760e-03
168.3 2.08752e-03
168.4 2.08744e-03
168.5 2.08737e-03
168.6 2.08729e-03
168.7 2.08721e-03
168.8 2.08713e-03
168.9 2.08706e-03
169.0 2.08698e-03
169.1 2.08690e-03
169.2 2.08683e-03
169.3 2.08675e-03
169.4 2.08667e-03
169.5 2.08660e-03
169.6 2.08652e-03
169.7 2.08645e-03
169.8 2.08637e-03
169.9 2.08630e-03
170.0 2.08622e-03
170.1 2.08615e-03
170.2 2.08608e-03
170.3 2.08601e-03
170.4 2.08593e-03
170.5 2.08586e-03
170.6 2.08578e-03
170.7 2.08571e-03
170.8 2.08563e-03
170.9 2.08555e-03
171.0 2.08548e-03
171.1 2.08540e-03
171.2 2.08532e-03
171.3 2.08525e-03
171.4 2.08517e-03
171.5 2.08509e-03
171.6 2.08501e-03
171.7 2.08493e-03
171.8 2.08485e-03
171.9 2.08477e-03
172.0 2.08469e-03
172.1 2.08460e-03
172.2 2.08452e-03
172.3 2.08444e-03
172.4 2.08436e-03
172.5 2.08428e-03
172.6 2.08420e-03
172.7 2.08412e-03
172.8 2.08404e-03
172.9 2.08396e-03
173.0 2.08388e-03
173.1 2.08380e-03
173.2 2.08372e-03
173.3 2.08364e-03
173.4 2.08356e-03
173.5 2.08349e-03
173.6 2.08341e-03
173.7 2.08333e-03
173.8 2.08325e-03
173.9 2.08318e-03
174.0 2.08310e-03
174.1 2.08302e-03
174.2 2.08294e-03
174.3 2.08287e-03
174.4 2.08279e-03
174.5 2.08271e-03
174.6 2.08263e-03
174.7 2.08255e-03
174.8 2.08247e-03
174.9 2.08239e-03
175.0 2.08231e-03
175.1 2.08223e-03
175.2 2.08215e-03
175.3 2.08207e-03
175.4 2.08198e-03
175.5 2.08190e-03
175.6 2.08182e-03
175.7 2.08173e-03
175.8 2.08165e-03
175.9 2.08156e-03
176.0 2.08148e-03
176.1 2.08139e-03
176.2 2.08131e-03
176.3 2.08122e-03
176.4 2.08114e-03
176.5 2.08105e-03
176.6 2.08097e-03
176.7 2.08088e-03
176.8 2.08080e-03
176.9 2.08071e-03
177.0 2.08063e-03
177.1 2.08055e-03
177.2 2.08046e-03
177.3 2.08038e-03
177.4 2.08030e-03
177.5 2.08022e-03
177.6 2.08014e-03
177.7 2.08005e-03
177.8 2.07997e-03
177.9 2.07989e-03
178.0 2.07981e-03
178.1 2.07973e-03
178.2 2.07965e-03
178.3 2.07957e-03
178.4 2.07949e-03
178.5 2.07940e-03
178.6 2.07932e-03
178.7 2.07924e-03
178.8 2.07915e-03
178.9 2.07907e-03
179.0 2.07898e-03
179.1 2.07890e-03
179.2 2.07881e-03
179.3 2.07873e-03
179.4 2.07864e-03
179.5 2.07856e-03
179.6 2.07847e-03
179.7 2.07838e-03
179.8 2.07829e-03
179.9 2.07820e-03
180.0 2.07811e-03
180.1 2.07802e-03
180.2 2.07794e-03
180.3 2.07785e-03
180.4 2.07776e-03
180.5 2.07767e-03
180.6 2.07759e-03
180.7 2.07750e-03
180.8 2.07741e-03
180.9 2.07732e-03
181.0 2.07724e-03
181.1 2.07715e-03
181.2 2.07707e-03
181.3 2.07698e-03
181.4 2.07690e-03
181.5 2.07681e-03
181.6 2.07673e-03
181.7 2.07664e-03
181.8 2.07656e-03
181.9 2.07647e-03
182.0 2.07639e-03
182.1 2.07630e-03
182.2 2.07622e-03
182.3 2.07613e-03
182.4 2.07605e-03
182.5 2.07596e-03
182.6 2.07587e-03
182.7 2.07578e-03
182.8 2.07569e-03
182.9 2.07561e-03
183.0 2.07552e-03
183.1 2.07543e-03
183.2 2.07534e-03
183.3 2.07525e-03
183.4 2.07516e-03
183.5 2.07506e-03
183.6 2.07497e-03
183.7 2.07488e-03
183.8 2.07479e-03
183.9 2.07469e-03
184.0 2.07460e-03
184.1 2.07451e-03
184.2 2.07442e-03
184.3 2.07433e-03
184.4 2.07423e-03
184.5 2.07414e-03
184.6 2.07405e-03
184.7 2.07396e-03
184.8 2.07387e-03
184.9 2.07378e-03
185.0 2.07369e-03
185.1 2.07360e-03
185.2 2.07351e-03
185.3 2.07343e-03
185.4 2.07334e-03
185.5 2.07325e-03
185.6 2.07316e-03
185.7 2.07307e-03
185.8 2.07298e-03
185.9 2.07290e-03
186.0 2.07281e-03
186.1 2.07272e-03
186.2 2.07263e-03
186.3 2.07254e-03
186.4 2.07245e-03
186.5 2.07236e-03
186.6 2.07226e-03
186.7 2.07217e-03
186.8 2.07208e-03
186.9 2.07199e-03
187.0 2.07189e-03
187.1 2.07180e-03
187.2 2.07170e-03
187.3 2.07161e-03
187.4 2.07151e-03
187.5 2.07142e-03
187.6 2.07132e-03
187.7 2.07123e-03
187.8 2.07113e-03
187.9 2.07103e-03
188.0 2.07094e-03
188.1 2.07084e-03
188.2 2.07075e-03
188.3 2.07065e-03
188.4 2.07056e-03
188.5 2.07046e-03
188.6 2.07037e-03
188.7 2.07027e-03
188.8 2.07018e-03
188.9 2.07008e-03
189.0 2.06999e-03
189.1 2.06990e-03
189.2 2.06980e-03
189.3 2.06971e-03
189.4 2.06962e-03
189.5 2.06953e-03
189.6 2.06944e-03
189.7 2.06934e-03
189.8 2.06925e-03
189.9 2.06916e-03
190.0 2.06906e-03
190.1 2.06897e-03
190.2 2.06888e-03
190.3 2.06878e-03
190.4 2.06869e-03
190.5 2.06859e-03
190.6 2.06850e-03
190.7 2.06840e-03
190.8 2.06830e-03
190.9 2.06821e-03
191.0 2.06811e-03
191.1 2.06801e-03
191.2 2.06791e-03
191.3 2.06781e-03
191.4 2.06771e-03
191.5 2.06761e-03
191.6 2.06751e-03
191.7 2.06741e-03
191.8 2.06731e-03
191.9 2.06722e-03
192.0 2.06712e-03
192.1 2.06702e-03
192.2 2.06692e-03
192.3 2.06682e-03
192.4 2.06672e-03
192.5 2.06662e-03
192.6 2.06652e-03
192.7 2.06643e-03
192.8 2.06633e-03
192.9 2.06623e-03
193.0 2.06613e-03
193.1 2.06604e-03
193.2 2.06594e-03
193.3 2.06584e-03
193.4 2.06575e-03
193.5 2.06565e-03
193.6 2.06556e-03
193.7 2.06546e-03
193.8 2.06537e-03
193.9 2.06527e-03
194.0 2.06518e-03
194.1 2.06508e-03
194.2 2.06498e-03
194.3 2.06488e-03
194.4 2.06478e-03
194.5 2.06468e-03
194.6 2.06458e-03
194.7 2.06448e-03
194.8 2.06438e-03
194.9 2.06428e-03
195.0 2.06418e-03
195.1 2.06408e-03
195.2 2.06397e-03
195.3 2.06387e-03
195.4 2.06376e-03
195.5 2.06366e-03
195.6 2.06356e-03
195.7 2.06345e-03
195.8 2.06335e-03
195.9 2.06324e-03
196.0 2.06314e-03
196.1 2.06304e-03
196.2 2.06293e-03
196.3 2.06283e-03
196.4 2.06273e-03
196.5 2.06262e-03
196.6 2.06252e-03
196.7 2.06242e-03
196.8 2.06232e-03
196.9 2.06222e-03
197.0 2.06212e-03
197.1 2.06202e-03
197.2 2.06192e-03
197.3 2.06182e-03
197.4 2.06173e-03
197.5 2.06163e-03
197.6 2.06153e-03
197.7 2.06143e-03
197.8 2.06133e-03
197.9 2.06123e-03
198.0 2.06112e-03
198.1 2.06102e-03
198.2 2.06092e-03
198.3 2.06082e-03
198.4 2.06072e-03
198.5 2.06061e-03
198.6 2.06051e-03
198.7 2.06040e-03
198.8 2.06030e-03
198.9 2.06019e-03
199.0 2.06009e-03
199.1 2.05998e-03
199.2 2.05987e-03
199.3 2.05976e-03
199.4 2.05966e-03
199.5 2.05955e-03
199.6 2.05944e-03
199.7 2.05933e-03
199.8 2.05923e-03
199.9 2.05912e-03
200.0 2.05901e-03
200.1 2.05890e-03
200.2 2.05880e-03
200.3 2.05869e-03
200.4 2.05859e-03
200.5 2.05848e-03
200.6 2.05837e-03
200.7 2.05827e-03
200.8 2.05816e-03
200.9 2.05806e-03
201.0 2.05795e-03
201.1 2.05785e-03
201.2 2.05775e-03
201.3 2.05764e-03
201.4 2.05754e-03
201.5 2.05743e-03
201.6 2.05733e-03
201.7 2.05722e-03
201.8 2.05712e-03
201.9 2.05701e-03
202.0 2.05691e-03
202.1 2.05680e-03
202.2 2.05670e-03
202.3 2.05659e-03
202.4 2.05648e-03
202.5 2.05637e-03
202.6 2.05626e-03
202.7 2.05615e-03
202.8 2.05604e-03
202.9 2.05593e-03
203.0 2.05582e-03
203.1 2.05571e-03
203.2 2.05559e-03
203.3 2.05548e-03
203.4 2.05537e-03
203.5 2.05526e-03
203.6 2.05515e-03
203.7 2.05504e-03
203.8 2.05492e-03
203.9 2.05481e-03
204.0 2.05470e-03
204.1 2.05459e-03
204.2 2.05449e-03
204.3 2.05438e-03
204.4 2.05427e-03
204.5 2.05416e-03
204.6 2.05405e-03
204.7 2.05394e-03
204.8 2.05383e-03
204.9 2.05373e-03
205.0 2.05362e-03
205.1 2.05351e-03
205.2 2.05340e-03
205.3 2.05330e-03
205.4 2.05319e-03
205.5 2.05308e-03
205.6 2.05297e-03
205.7 2.05286e-03
205.8 2.05275e-03
205.9 2.05264e-03
206.0 2.05253e-03
206.1 2.05242e-03
206.2 2.05231e-03
206.3 2.05219e-03
206.4 2.05208e-03
206.5 2.05197e-03
206.6 2.05185e-03
206.7 2.05174e-03
206.8 2.05162e-03
206.9 2.05151e-03
207.0 2.05139e-03
207.1 2.05128e-03
207.2 2.05116e-03
207.3 2.05104e-03
207.4 2.05093e-03
207.5 2.05081e-03
207.6 2.05070e-03
207.7 2.05058e-03
207.8 2.05047e-03
207.9 2.05036e-03
208.0 2.05024e-03
208.1 2.05013e-03
208.2 2.05002e-03
208.3 2.04990e-03
208.4 2.04979e-03
208.5 2.04967e-03
208.6 2.04956e-03
208.7 2.04945e-03
208.8 2.04934e-03
208.9 2.04923e-03
209.0 2.04911e-03
209.1 2.04900e-03
209.2 2.04889e-03
209.3 2.04878e-03
209.4 2.04867e-03
209.5 2.04855e-03
209.6 2.04844e-03
209.7 2.04833e-03
209.8 2.04821e-03
209.9 2.04810e-03
210.0 2.04798e-03
210.1 2.04786e-03
210.2 2.04775e-03
210.3 2.04763e-03
210.4 2.04751e-03
210.5 2.04739e-03
210.6 2.04728e-03
210.7 2.04716e-03
210.8 2.04704e-03
210.9 2.04692e-03
211.0 2.04680e-03
211.1 2.04668e-03
211.2 2.04656e-03
211.3 2.04644e-03
211.4 2.04632e-03
211.5 2.04620e-03
211.6 2.04608e-03
211.7 2.04596e-03
211.8 2.04584e-03
211.9 2.04572e-03
212.0 2.04560e-03
212.1 2.04548e-03
212.2 2.04537e-03
212.3 2.04525e-03
212.4 2.04513e-03
212.5 2.04502e-03
212.6 2.04490e-03
212.7 2.04478e-03
212.8 2.04466e-03
212.9 2.04455e-03
213.0 2.04443e-03
213.1 2.04431e-03
213.2 2.04420e-03
213.3 2.04408e-03
213.4 2.04396e-03
213.5 2.04385e-03
213.6 2.04373e-03
213.7 2.04361e-03
213.8 2.04349e-03
213.9 2.04337e-03
214.0 2.04325e-03
214.1 2.04313e-03
214.2 2.04301e-03
214.3 2.04289e-03
214.4 2.04276e-03
214.5 2.04264e-03
214.6 2.04252e-03
214.7 2.04240e-03
214.8 2.04227e-03
214.9 2.04215e-03
215.0 2.04202e-03
215.1 2.04190e-03
215.2 2.04178e-03
215.3 2.04165e-03
215.4 2.04153e-03
215.5 2.04140e-03
215.6 2.04128e-03
215.7 2.04116e-03
215.8 2.04103e-03
215.9 2.04091e-03
216.0 2.04078e-03
216.1 2.04066e-03
216.2 2.04054e-03
216.3 2.04042e-03
216.4 2.04030e-03
216.5 2.04018e-03
216.6 2.04005e-03
216.7 2.03993e-03
216.8 2.03981e-03
216.9 2.03969e-03
217.0 2.03957e-03
217.1 2.03945e-03
217.2 2.03932e-03
217.3 2.03920e-03
217.4 2.03908e-03
217.5 2.03895e-03
217.6 2.03883e-03
217.7 2.03871e-03
217.8 2.03858e-03
217.9 2.03846e-03
218.0 2.03833e-03
218.1 2.03821e-03
218.2 2.03808e-03
218.3 2.03796e-03
218.4 2.03783e-03
218.5 2.03770e-03
218.6 2.03758e-03
218.7 2.03745e-03
218.8 2.03732e-03
218.9 2.03719e-03
219.0 2.03706e-03
219.1 2.03693e-03
219.2 2.03680e-03
219.3 2.03667e-03
219.4 2.03654e-03
219.5 2.03642e-03
219.6 2.03629e-03
219.7 2.03616e-03
219.8 2.03603e-03
219.9 2.03591e-03
220.0 2.03578e-03
220.1 2.03565e-03
220.2 2.03553e-03
220.3 2.03540e-03
220.4 2.03528e-03
220.5 2.03515e-03
220.6 2.03503e-03
220.7 2.03490e-03
220.8 2.03478e-03
220.9 2.03465e-03
221.0 2.03452e-03
221.1 2.03440e-03
221.2 2.03427e-03
221.3 2.03414e-03
221.4 2.03402e-03
221.5 2.03389e-03
221.6 2.03376e-03
221.7 2.03363e-03
221.8 2.03350e-03
221.9 2.03337e-03
222.0 2.03324e-03
222.1 2.03311e-03
222.2 2.03298e-03
222.3 2.03285e-03
222.4 2.03272e-03
222.5 2.03258e-03
222.6 2.03245e-03
222.7 2.03232e-03
222.8 2.03218e-03
222.9 2.03205e-03
223.0 2.03191e-03
223.1 2.03178e-03
223.2 2.03165e-03
223.3 2.03152e-03
223.4 2.03138e-03
223.5 2.03125e-03
223.6 2.03112e-03
223.7 2.03099e-03
223.8 2.03086e-03
223.9 2.03073e-03
224.0 2.03059e-03
224.1 2.03046e-03
224.2 2.03033e-03
224.3 2.03020e-03
224.4 2.03007e-03
224.5 2.02994e-03
224.6 2.02981e-03
224.7 2.02968e-03
224.8 2.02955e-03
224.9 2.02942e-03
225.0 2.02929e-03
225.1 2.02916e-03
225.2 2.02903e-03
225.3 2.02890e-03
225.4 2.02877e-03
225.5 2.02863e-03
225.6 2.02850e-03
225.7 2.02837e-03
225.8 2.02823e-03
225.9 2.02809e-03
226.0 2.02796e-03
226.1 2.02782e-03
226.2 2.02769e-03
226.3 2.02755e-03
226.4 2.02741e-03
226.5 2.02727e-03
226.6 2.02714e-03
226.7 2.02700e-03
226.8 2.02686e-03
226.9 2.02672e-03
227.0 2.02658e-03
227.1 2.02645e-03
227.2 2.02631e-03
227.3 2.02617e-03
227.4 2.02604e-03
227.5 2.02590e-03
227.6 2.02576e-03
227.7 2.02562e-03
227.8 2.02549e-03
227.9 2.02535e-03
228.0 2.02522e-03
228.1 2.02508e-03
228.2 2.02495e-03
228.3 2.02482e-03
228.4 2.02468e-03
228.5 2.02455e-03
228.6 2.02441e-03
228.7 2.02428e-03
228.8 2.02414e-03
228.9 2.02401e-03
229.0 2.02387e-03
229.1 2.02373e-03
229.2 2.02360e-03
229.3 2.02346e-03
229.4 2.02332e-03
229.5 2.02318e-03
229.6 2.02304e-03
229.7 2.02290e-03
229.8 2.02276e-03
229.9 2.02262e-03
230.0 2.02248e-03
230.1 2.02234e-03
230.2 2.02220e-03
230.3 2.02206e-03
230.4 2.02191e-03
230.5 2.02177e-03
230.6 2.02163e-03
230.7 2.02148e-03
230.8 2.02134e-03
230.9 2.02120e-03
231.0 2.02105e-03
231.1 2.02091e-03
231.2 2.02077e-03
231.3 2.02063e-03
231.4 2.02048e-03
231.5 2.02034e-03
231.6 2.02020e-03
231.7 2.02006e-03
231.8 2.01992e-03
231.9 2.01978e-03
232.0 2.01964e-03
232.1 2.01950e-03
232.2 2.01936e-03
232.3 2.01922e-03
232.4 2.01908e-03
232.5 2.01894e-03
232.6 2.01880e-03
232.7 2.01866e-03
232.8 2.01852e-03
232.9 2.01838e-03
233.0 2.01824e-03
233.1 2.01810e-03
233.2 2.01796e-03
233.3 2.01782e-03
233.4 2.01768e-03
233.5 2.01753e-03
233.6 2.01739e-03
233.7 2.01724e-03
233.8 2.01710e-03
233.9 2.01695e-03
234.0 2.01680e-03
234.1 2.01666e-03
234.2 2.01651e-03
234.3 2.01636e-03
234.4 2.01622e-03
234.5 2.01607e-03
234.6 2.01592e-03
234.7 2.01577e-03
234.8 2.01563e-03
234.9 2.01548e-03
235.0 2.01533e-03
235.1 2.01518e-03
235.2 2.01503e-03
235.3 2.01488e-03
235.4 2.01474e-03
235.5 2.01459e-03
235.6 2.01445e-03
235.7 2.01430e-03
235.8 2.01416e-03
235.9 2.01402e-03
236.0 2.01387e-03
236.1 2.01373e-03
236.2 2.01358e-03
236.3 2.01344e-03
236.4 2.01330e-03
236.5 2.01315e-03
236.6 2.01301e-03
236.7 2.01286e-03
236.8 2.01272e-03
236.9 2.01257e-03
237.0 2.01243e-03
237.1 2.01228e-03
237.2 2.01213e-03
237.3 2.01199e-03
237.4 2.01184e-03
237.5 2.01169e-03
237.6 2.01154e-03
237.7 2.01139e-03
237.8 2.01124e-03
237.9 2.01109e-03
238.0 2.01094e-03
238.1 2.01079e-03
238.2 2.01063e-03
238.3 2.01048e-03
238.4 2.01033e-03
238.5 2.01018e-03
238.6 2.01002e-03
238.7 2.00987e-03
238.8 2.00972e-03
238.9 2.00957e-03
239.0 2.00942e-03
239.1 2.00926e-03
239.2 2.00911e-03
239.3 2.00896e-03
239.4 2.00881e-03
239.5 2.00866e-03
239.6 2.00851e-03
239.7 2.00836e-03
239.8 2.00821e-03
239.9 2.00806e-03
240.0 2.00791e-03
240.1 2.00776e-03
240.2 2.00761e-03
240.3 2.00746e-03
240.4 2.00731e-03
240.5 2.00716e-03
240.6 2.00701e-03
240.7 2.00686e-03
240.8 2.00671e-03
240.9 2.00656e-03
241.0 2.00641e-03
241.1 2.00625e-03
241.2 2.00610e-03
241.3 2.00595e-03
241.4 2.00579e-03
241.5 2.00564e-03
241.6 2.00548e-03
241.7 2.00533e-03
241.8 2.00517e-03
241.9 2.00501e-03
242.0 2.00486e-03
242.1 2.00470e-03
242.2 2.00454e-03
242.3 2.00439e-03
242.4 2.00423e-03
242.5 2.00407e-03
242.6 2.00391e-03
242.7 2.00375e-03
242.8 2.00360e-03
242.9 2.00344e-03
243.0 2.00328e-03
243.1 2.00313e-03
243.2 2.00297e-03
243.3 2.00281e-03
243.4 2.00266e-03
243.5 2.00250e-03
243.6 2.00235e-03
243.7 2.00219e-03
243.8 2.00204e-03
243.9 2.00188e-03
244.0 2.00173e-03
244.1 2.00157e-03
244.2 2.00142e-03
244.3 2.00126e-03
244.4 2.00111e-03
244.5 2.00096e-03
244.6 2.00080e-03
244.7 2.00065e-03
244.8 2.00049e-03
244.9 2.00033e-03
245.0 2.00018e-03
245.1 2.00002e-03
245.2 1.99986e-03
245.3 1.99970e-03
245.4 1.99954e-03
245.5 1.99938e-03
245.6 1.99922e-03
245.7 1.99906e-03
245.8 1.99889e-03
245.9 1.99873e-03
246.0 1.99857e-03
246.1 1.99840e-03
246.2 1.99824e-03
246.3 1.99808e-03
246.4 1.99791e-03
246.5 1.99775e-03
246.6 1.99759e-03
246.7 1.99743e-03
246.8 1.99726e-03
246.9 1.99710e-03
247.0 1.99694e-03
247.1 1.99678e-03
247.2 1.99662e-03
247.3 1.99646e-03
247.4 1.99630e-03
247.5 1.99614e-03
247.6 1.99598e-03
247.7 1.99582e-03
247.8 1.99566e-03
247.9 1.99550e-03
248.0 1.99534e-03
248.1 1.99518e-03
248.2 1.99502e-03
248.3 1.99486e-03
248.4 1.99470e-03
248.5 1.99454e-03
248.6 1.99438e-03
248.7 1.99422e-03
248.8 1.99406e-03
248.9 1.99389e-03
249.0 1.99373e-03
249.1 1.99357e-03
249.2 1.99340e-03
249.3 1.99324e-03
249.4 1.99307e-03
249.5 1.99290e-03
249.6 1.99274e-03
249.7 1.99257e-03
249.8 1.99240e-03
249.9 1.99223e-03
250.0 1.99206e-03
250.1 1.99189e-03
250.2 1.99173e-03
250.3 1.99156e-03
250.4 1.99139e-03
250.5 1.99122e-03
250.6 1.99105e-03
250.7 1.99088e-03
250.8 1.99072e-03
250.9 1.99055e-03
251.0 1.99038e-03
251.1 1.99021e-03
251.2 1.99005e-03
251.3 1.98988e-03
251.4 1.98972e-03
251.5 1.98955e-03
251.6 1.98939e-03
251.7 1.98922e-03
251.8 1.98906e-03
251.9 1.98890e-03
252.0 1.98873e-03
252.1 1.98857e-03
252.2 1.98840e-03
252.3 1.98824e-03
252.4 1.98807e-03
252.5 1.98791e-03
252.6 1.98774e-03
252.7 1.98757e-03
252.8 1.98740e-03
252.9 1.98724e-03
253.0 1.98707e-03
253.1 1.98690e-03
253.2 1.98673e-03
253.3 1.98656e-03
253.4 1.98639e-03
253.5 1.98621e-03
253.6 1.98604e-03
253.7 1.98587e-03
253.8 1.98569e-03
253.9 1.98552e-03
254.0 1.98534e-03
254.1 1.98517e-03
254.2 1.98499e-03
254.3 1.98482e-03
254.4 1.98465e-03
254.5 1.98447e-03
254.6 1.98430e-03
254.7 1.98413e-03
254.8 1.98395e-03
254.9 1.98378e-03
255.0 1.98361e-03
255.1 1.98344e-03
255.2 1.98327e-03
255.3 1.98310e-03
255.4 1.98293e-03
255.5 1.98276e-03
255.6 1.98258e-03
255.7 1.98241e-03
255.8 1.98224e-03
255.9 1.98207e-03
256.0 1.98190e-03
256.1 1.98173e-03
256.2 1.98156e-03
256.3 1.98139e-03
256.4 1.98122e-03
256.5 1.98105e-03
256.6 1.98087e-03
256.7 1.98070e-03
256.8 1.98052e-03
256.9 1.98035e-03
257.0 1.98017e-03
257.1 1.98000e-03
257.2 1.97982e-03
257.3 1.97964e-03
257.4 1.97946e-03
257.5 1.97928e-03
257.6 1.97911e-03
257.7 1.97893e-03
257.8 1.97875e-03
257.9 1.97857e-03
258.0 1.97839e-03
258.1 1.97821e-03
258.2 1.97803e-03
258.3 1.97785e-03
258.4 1.97767e-03
258.5 1.97749e-03
258.6 1.97732e-03
258.7 1.97714e-03
258.8 1.97696e-03
258.9 1.97678e-03
259.0 1.97660e-03
259.1 1.97643e-03
259.2 1.97625e-03
259.3 1.97608e-03
259.4 1.97590e-03
259.5 1.97573e-03
259.6 1.97555e-03
259.7 1.97538e-03
259.8 1.97520e-03
259.9 1.97502e-03
260.0 1.97485e-03
260.1 1.97467e-03
260.2 1.97449e-03
260.3 1.97432e-03
260.4 1.97414e-03
260.5 1.97396e-03
260.6 1.97378e-03
260.7 1.97360e-03
260.8 1.97342e-03
260.9 1.97324e-03
261.0 1.97306e-03
261.1 1.97288e-03
261.2 1.97269e-03
261.3 1.97251e-03
261.4 1.97233e-03
261.5 1.97214e-03
261.6 1.97196e-03
261.7 1.97177e-03
261.8 1.97158e-03
261.9 1.97140e-03
262.0 1.97121e-03
262.1 1.97103e-03
262.2 1.97084e-03
262.3 1.97066e-03
262.4 1.97047e-03
262.5 1.97029e-03
262.6 1.97011e-03
262.7 1.96992e-03
262.8 1.96974e-03
262.9 1.96955e-03
263.0 1.96937e-03
263.1 1.96918e-03
263.2 1.96900e-03
263.3 1.96882e-03
263.4 1.96864e-03
263.5 1.96845e-03
263.6 1.96827e-03
263.7 1.96809e-03
263.8 1.96791e-03
263.9 1.96772e-03
264.0 1.96754e-03
264.1 1.96736e-03
264.2 1.96718e-03
264.3 1.96699e-03
264.4 1.96681e-03
264.5 1.96662e-03
264.6 1.96644e-03
264.7 1.96625e-03
264.8 1.96606e-03
264.9 1.96587e-03
265.0 1.96569e-03
265.1 1.96550e-03
265.2 1.96531e-03
265.3 1.96512e-03
265.4 1.96493e-03
265.5 1.96474e-03
265.6 1.96455e-03
265.7 1.96436e-03
265.8 1.96417e-03
265.9 1.96398e-03
266.0 1.96379e-03
266.1 1.96360e-03
266.2 1.96341e-03
266.3 1.96322e-03
266.4 1.96302e-03
266.5 1.96283e-03
266.6 1.96264e-03
266.7 1.96245e-03
266.8 1.96227e-03
266.9 1.96208e-03
267.0 1.96189e-03
267.1 1.96170e-03
267.2 1.96151e-03
267.3 1.96132e-03
267.4 1.96114e-03
267.5 1.96095e-03
267.6 1.96076e-03
267.7 1.96057e-03
267.8 1.96038e-03
267.9 1.96019e-03
268.0 1.96001e-03
268.1 1.95982e-03
268.2 1.95963e-03
268.3 1.95944e-03
268.4 1.95925e-03
268.5 1.95906e-03
268.6 1.95886e-03
268.7 1.95867e-03
268.8 1.95848e-03
268.9 1.95828e-03
269.0 1.95809e-03
269.1 1.95789e-03
269.2 1.95770e-03
269.3 1.95750e-03
269.4 1.95731e-03
269.5 1.95711e-03
269.6 1.95691e-03
269.7 1.95672e-03
269.8 1.95652e-03
269.9 1.95632e-03
270.0 1.95612e-03
270.1 1.95593e-03
270.2 1.95573e-03
270.3 1.95554e-03
270.4 1.95534e-03
270.5 1.95515e-03
270.6 1.95495e-03
270.7 1.95476e-03
270.8 1.95456e-03
270.9 1.95437e-03
271.0 1.95417e-03
271.1 1.95398e-03
271.2 1.95379e-03
271.3 1.95359e-03
271.4 1.95340e-03
271.5 1.95321e-03
271.6 1.95302e-03
271.7 1.95282e-03
271.8 1.95263e-03
271.9 1.95243e-03
272.0 1.95224e-03
272.1 1.95205e-03
272.2 1.95185e-03
272.3 1.95165e-03
272.4 1.95145e-03
272.5 1.95126e-03
272.6 1.95106e-03
272.7 1.95086e-03
272.8 1.95066e-03
272.9 1.95046e-03
273.0 1.95026e-03
273.1 1.95005e-03
273.2 1.94985e-03
273.3 1.94965e-03
273.4 1.94944e-03
273.5 1.94924e-03
273.6 1.94904e-03
273.7 1.94883e-03
273.8 1.94863e-03
273.9 1.94843e-03
274.0 1.94823e-03
274.1 1.94802e-03
274.2 1.94782e-03
274.3 1.94762e-03
274.4 1.94742e-03
274.5 1.94722e-03
274.6 1.94702e-03
274.7 1.94682e-03
274.8 1.94662e-03
274.9 1.94642e-03
275.0 1.94622e-03
275.1 1.94602e-03
275.2 1.94582e-03
275.3 1.94562e-03
275.4 1.94542e-03
275.5 1.94522e-03
275.6 1.94502e-03
275.7 1.94482e-03
275.8 1.94462e-03
275.9 1.94442e-03
276.0 1.94421e-03
276.1 1.94401e-03
276.2 1.94381e-03
276.3 1.94360e-03
276.4 1.94340e-03
276.5 1.94319e-03
276.6 1.94299e-03
276.7 1.94278e-03
276.8 1.94257e-03
276.9 1.94236e-03
277.0 1.94216e-03
277.1 1.94195e-03
277.2 1.94174e-03
277.3 1.94153e-03
277.4 1.94132e-03
277.5 1.94111e-03
277.6 1.94090e-03
277.7 1.94069e-03
277.8 1.94048e-03
277.9 1.94027e-03
278.0 1.94006e-03
278.1 1.93986e-03
278.2 1.93965e-03
278.3 1.93944e-03
278.4 1.93923e-03
278.5 1.93902e-03
278.6 1.93882e-03
278.7 1.93861e-03
278.8 1.93840e-03
278.9 1.93820e-03
279.0 1.93799e-03
279.1 1.93778e-03
279.2 1.93758e-03
279.3 1.93737e-03
279.4 1.93717e-03
279.5 1.93696e-03
279.6 1.93676e-03
279.7 1.93655e-03
279.8 1.93634e-03
279.9 1.93613e-03
280.0 1.93592e-03
280.1 1.93571e-03
280.2 1.93550e-03
280.3 1.93529e-03
280.4 1.93508e-03
280.5 1.93487e-03
280.6 1.93466e-03
280.7 1.93445e-03
280.8 1.93423e-03
280.9 1.93402e-03
281.0 1.93381e-03
281.1 1.93359e-03
281.2 1.93338e-03
281.3 1.93316e-03
281.4 1.93294e-03
281.5 1.93273e-03
281.6 1.93251e-03
281.7 1.93230e-03
281.8 1.93208e-03
281.9 1.93187e-03
282.0 1.93165e-03
282.1 1.93144e-03
282.2 1.93122e-03
282.3 1.93101e-03
282.4 1.93080e-03
282.5 1.93058e-03
282.6 1.93037e-03
282.7 1.93016e-03
282.8 1.92995e-03
282.9 1.92973e-03
283.0 1.92952e-03
283.1 1.92931e-03
283.2 1.92909e-03
283.3 1.92888e-03
283.4 1.92867e-03
283.5 1.92846e-03
283.6 1.92824e-03
283.7 1.92803e-03
283.8 1.92781e-03
283.9 1.92760e-03
284.0 1.92738e-03
284.1 1.92717e-03
284.2 1.92695e-03
284.3 1.92673e-03
284.4 1.92651e-03
284.5 1.92629e-03
284.6 1.92608e-03
284.7 1.92586e-03
284.8 1.92564e-03
284.9 1.92541e-03
285.0 1.92519e-03
285.1 1.92497e-03
285.2 1.92475e-03
285.3 1.92453e-03
285.4 1.92431e-03
285.5 1.92408e-03
285.6 1.92386e-03
285.7 1.92364e-03
285.8 1.92342e-03
285.9 1.92319e-03
286.0 1.92297e-03
286.1 1.92275e-03
286.2 1.92253e-03
286.3 1.92231e-03
286.4 1.92209e-03
286.5 1.92187e-03
286.6 1.92166e-03
286.7 1.92144e-03
286.8 1.92122e-03
286.9 1.92100e-03
287.0 1.92078e-03
287.1 1.92056e-03
287.2 1.92034e-03
287.3 1.92012e-03
287.4 1.91991e-03
287.5 1.91969e-03
287.6 1.91947e-03
287.7 1.91925e-03
287.8 1.91903e-03
287.9 1.91880e-03
288.0 1.91858e-03
288.1 1.91836e-03
288.2 1.91813e-03
288.3 1.91791e-03
288.4 1.91768e-03
288.5 1.91746e-03
288.6 1.91723e-03
288.7 1.91701e-03
288.8 1.91678e-03
288.9 1.91655e-03
289.0 1.91632e-03
289.1 1.91609e-03
289.2 1.91586e-03
289.3 1.91563e-03
289.4 1.91541e-03
289.5 1.91518e-03
289.6 1.91495e-03
289.7 1.91472e-03
289.8 1.91449e-03
289.9 1.91427e-03
290.0 1.91404e-03
290.1 1.91381e-03
290.2 1.91359e-03
290.3 1.91336e-03
290.4 1.91313e-03
290.5 1.91291e-03
290.6 1.91268e-03
290.7 1.91246e-03
290.8 1.91224e-03
290.9 1.91201e-03
291.0 1.91179e-03
291.1 1.91156e-03
291.2 1.91134e-03
291.3 1.91111e-03
291.4 1.91089e-03
291.5 1.91066e-03
291.6 1.91043e-03
291.7 1.91020e-03
291.8 1.90997e-03
291.9 1.90974e-03
292.0 1.90951e-03
292.1 1.90928e-03
292.2 1.90905e-03
292.3 1.90882e-03
292.4 1.90859e-03
292.5 1.90835e-03
292.6 1.90812e-03
292.7 1.90788e-03
292.8 1.90765e-03
292.9 1.90741e-03
293.0 1.90718e-03
293.1 1.90694e-03
293.2 1.90671e-03
293.3 1.90647e-03
293.4 1.90624e-03
293.5 1.90600e-03
293.6 1.90576e-03
293.7 1.90553e-03
293.8 1.90529e-03
293.9 1.90506e-03
294.0 1.90483e-03
294.1 1.90459e-03
294.2 1.90436e-03
294.3 1.90413e-03
294.4 1.90389e-03
294.5 1.90366e-03
294.6 1.90343e-03
294.7 1.90320e-03
294.8 1.90297e-03
294.9 1.90273e-03
295.0 1.90250e-03
295.1 1.90227e-03
295.2 1.90204e-03
295.3 1.90181e-03
295.4 1.90157e-03
295.5 1.90134e-03
295.6 1.90110e-03
295.7 1.90087e-03
295.8 1.90063e-03
295.9 1.90040e-03
296.0 1.90016e-03
296.1 1.89992e-03
296.2 1.89968e-03
296.3 1.89944e-03
296.4 1.89920e-03
296.5 1.89896e-03
296.6 1.89872e-03
296.7 1.89848e-03
296.8 1.89824e-03
296.9 1.89800e-03
297.0 1.89775e-03
297.1 1.89751e-03
297.2 1.89727e-03
297.3 1.89703e-03
297.4 1.89679e-03
297.5 1.89655e-03
297.6 1.89630e-03
297.7 1.89606e-03
297.8 1.89582e-03
297.9 1.89558e-03
298.0 1.89534e-03
298.1 1.89510e-03
298.2 1.89486e-03
298.3 1.89462e-03
298.4 1.89438e-03
298.5 1.89414e-03
298.6 1.89390e-03
298.7 1.89366e-03
298.8 1.89343e-03
298.9 1.89319e-03
299.0 1.89294e-03
299.1 1.89271e-03
299.2 1.89247e-03
299.3 1.89223e-03
299.4 1.89199e-03
299.5 1.89175e-03
299.6 1.89150e-03
299.7 1.89126e-03
299.8 1.89102e-03
299.9 1.89077e-03
300.0 1.89053e-03
300.1 1.89028e-03
300.2 1.89004e-03
300.3 1.88979e-03
300.4 1.88954e-03
300.5 1.88929e-03
300.6 1.88905e-03
300.7 1.88880e-03
300.8 1.88855e-03
300.9 1.88830e-03
301.0 1.88805e-03
301.1 1.88780e-03
301.2 1.88755e-03
301.3 1.88730e-03
301.4 1.88705e-03
301.5 1.88680e-03
301.6 1.88656e-03
301.7 1.88631e-03
301.8 1.88606e-03
301.9 1.88581e-03
302.0 1.88557e-03
302.1 1.88532e-03
302.2 1.88508e-03
302.3 1.88483e-03
302.4 1.88458e-03
302.5 1.88434e-03
302.6 1.88409e-03
302.7 1.88385e-03
302.8 1.88360e-03
302.9 1.88335e-03
303.0 1.88311e-03
303.1 1.88286e-03
303.2 1.88261e-03
303.3 1.88236e-03
303.4 1.88211e-03
303.5 1.88187e-03
303.6 1.88162e-03
303.7 1.88136e-03
303.8 1.88111e-03
303.9 1.88086e-03
304.0 1.88061e-03
304.1 1.88035e-03
304.2 1.88010e-03
304.3 1.87984e-03
304.4 1.87959e-03
304.5 1.87933e-03
304.6 1.87908e-03
304.7 1.87882e-03
304.8 1.87856e-03
304.9 1.87831e-03
305.0 1.87805e-03
305.1 1.87779e-03
305.2 1.87754e-03
305.3 1.87728e-03
305.4 1.87703e-03
305.5 1.87677e-03
305.6 1.87652e-03
305.7 1.87627e-03
305.8 1.87601e-03
305.9 1.87576e-03
306.0 1.87550e-03
306.1 1.87525e-03
306.2 1.87500e-03
306.3 1.87474e-03
306.4 1.87449e-03
306.5 1.87424e-03
306.6 1.87398e-03
306.7 1.87373e-03
306.8 1.87348e-03
306.9 1.87322e-03
307.0 1.87297e-03
307.1 1.87271e-03
307.2 1.87246e-03
307.3 1.87220e-03
307.4 1.87195e-03
307.5 1.87169e-03
307.6 1.87143e-03
307.7 1.87117e-03
307.8 1.87091e-03
307.9 1.87065e-03
308.0 1.87039e-03
308.1 1.87013e-03
308.2 1.86987e-03
308.3 1.86961e-03
308.4 1.86935e-03
308.5 1.86908e-03
308.6 1.86882e-03
308.7 1.86856e-03
308.8 1.86829e-03
308.9 1.86803e-03
309.0 1.86777e-03
309.1 1.86750e-03
309.2 1.86724e-03
309.3 1.86698e-03
309.4 1.86672e-03
309.5 1.86645e-03
309.6 1.86619e-03
309.7 1.86593e-03
309.8 1.86567e-03
309.9 1.86541e-03
310.0 1.86515e-03
310.1 1.86489e-03
310.2 1.86463e-03
310.3 1.86437e-03
310.4 1.86411e-03
310.5 1.86385e-03
310.6 1.86359e-03
310.7 1.86333e-03
310.8 1.86307e-03
310.9 1.86281e-03
311.0 1.86255e-03
311.1 1.86228e-03
311.2 1.86202e-03
311.3 1.86176e-03
311.4 1.86149e-03
311.5 1.86122e-03
311.6 1.86096e-03
311.7 1.86069e-03
311.8 1.86043e-03
311.9 1.86016e-03
312.0 1.85989e-03
312.1 1.85962e-03
312.2 1.85935e-03
312.3 1.85908e-03
312.4 1.85881e-03
312.5 1.85854e-03
312.6 1.85827e-03
312.7 1.85800e-03
312.8 1.85773e-03
312.9 1.85746e-03
313.0 1.85719e-03
313.1 1.85692e-03
313.2 1.85665e-03
313.3 1.85638e-03
313.4 1.85611e-03
313.5 1.85585e-03
313.6 1.85558e-03
313.7 1.85531e-03
313.8 1.85504e-03
313.9 1.85477e-03
314.0 1.85450e-03
314.1 1.85424e-03
314.2 1.85397e-03
314.3 1.85370e-03
314.4 1.85343e-03
314.5 1.85316e-03
314.6 1.85290e-03
314.7 1.85263e-03
314.8 1.85236e-03
314.9 1.85209e-03
315.0 1.85182e-03
315.1 1.85155e-03
315.2 1.85128e-03
315.3 1.85101e-03
315.4 1.85073e-03
315.5 1.85046e-03
315.6 1.85018e-03
315.7 1.84991e-03
315.8 1.84963e-03
315.9 1.84936e-03
316.0 1.84908e-03
316.1 1.84880e-03
316.2 1.84852e-03
316.3 1.84825e-03
316.4 1.84797e-03
316.5 1.84769e-03
316.6 1.84742e-03
316.7 1.84714e-03
316.8 1.84686e-03
316.9 1.84658e-03
317.0 1.84630e-03
317.1 1.84603e-03
317.2 1.84575e-03
317.3 1.84547e-03
317.4 1.84520e-03
317.5 1.84492e-03
317.6 1.84465e-03
317.7 1.84437e-03
317.8 1.84409e-03
317.9 1.84382e-03
318.0 1.84355e-03
318.1 1.84327e-03
318.2 1.84300e-03
318.3 1.84272e-03
318.4 1.84244e-03
318.5 1.84217e-03
318.6 1.84189e-03
318.7 1.84162e-03
318.8 1.84134e-03
318.9 1.84106e-03
319.0 1.84078e-03
319.1 1.84050e-03
319.2 1.84022e-03
319.3 1.83994e-03
319.4 1.83966e-03
319.5 1.83938e-03
319.6 1.83910e-03
319.7 1.83882e-03
319.8 1.83853e-03
319.9 1.83825e-03
320.0 1.83797e-03
320.1 1.83768e-03
320.2 1.83740e-03
320.3 1.83711e-03
320.4 1.83683e-03
320.5 1.83654e-03
320.6 1.83625e-03
320.7 1.83597e-03
320.8 1.83568e-03
320.9 1.83539e-03
321.0 1.83511e-03
321.1 1.83482e-03
321.2 1.83454e-03
321.3 1.83426e-03
321.4 1.83397e-03
321.5 1.83369e-03
321.6 1.83341e-03
321.7 1.83312e-03
321.8 1.83284e-03
321.9 1.83256e-03
322.0 1.83228e-03
322.1 1.83199e-03
322.2 1.83171e-03
322.3 1.83143e-03
322.4 1.83114e-03
322.5 1.83086e-03
322.6 1.83058e-03
322.7 1.83029e-03
322.8 1.83001e-03
322.9 1.82972e-03
323.0 1.82944e-03
323.1 1.82915e-03
323.2 1.82886e-03
323.3 1.82857e-03
323.4 1.82828e-03
323.5 1.82799e-03
323.6 1.82770e-03
323.7 1.82741e-03
323.8 1.82712e-03
323.9 1.82683e-03
324.0 1.82654e-03
324.1 1.82624e-03
324.2 1.82595e-03
324.3 1.82566e-03
324.4 1.82536e-03
324.5 1.82507e-03
324.6 1.82478e-03
324.7 1.82449e-03
324.8 1.82419e-03
324.9 1.82390e-03
325.0 1.82361e-03
325.1 1.82332e-03
325.2 1.82303e-03
325.3 1.82273e-03
325.4 1.82244e-03
325.5 1.82215e-03
325.6 1.82186e-03
325.7 1.82157e-03
325.8 1.82128e-03
325.9 1.82099e-03
326.0 1.82070e-03
326.1 1.82041e-03
326.2 1.82012e-03
326.3 1.81983e-03
326.4 1.81953e-03
326.5 1.81924e-03
326.6 1.81895e-03
326.7 1.81865e-03
326.8 1.81836e-03
326.9 1.81806e-03
327.0 1.81777e-03
327.1 1.81747e-03
327.2 1.81718e-03
327.3 1.81688e-03
327.4 1.81658e-03
327.5 1.81628e-03
327.6 1.81598e-03
327.7 1.81568e-03
327.8 1.81538e-03
327.9 1.81508e-03
328.0 1.81478e-03
328.1 1.81448e-03
328.2 1.81418e-03
328.3 1.81388e-03
328.4 1.81358e-03
328.5 1.81328e-03
328.6 1.81298e-03
328.7 1.81268e-03
328.8 1.81238e-03
328.9 1.81208e-03
329.0 1.81178e-03
329.1 1.81148e-03
329.2 1.81118e-03
329.3 1.81088e-03
329.4 1.81058e-03
329.5 1.81028e-03
329.6 1.80998e-03
329.7 1.80969e-03
329.8 1.80939e-03
329.9 1.80909e-03
330.0 1.80879e-03
330.1 1.80849e-03
330.2 1.80820e-03
330.3 1.80790e-03
330.4 1.80760e-03
330.5 1.80730e-03
330.6 1.80700e-03
330.7 1.80670e-03
330.8 1.80640e-03
330.9 1.80609e-03
331.0 1.80579e-03
331.1 1.80549e-03
331.2 1.80518e-03
331.3 1.80488e-03
331.4 1.80457e-03
331.5 1.80426e-03
331.6 1.80396e-03
331.7 1.80365e-03
331.8 1.80334e-03
331.9 1.80303e-03
332.0 1.80272e-03
332.1 1.80241e-03
332.2 1.80211e-03
332.3 1.80180e-03
332.4 1.80149e-03
332.5 1.80118e-03
332.6 1.80087e-03
332.7 1.80056e-03
332.8 1.80026e-03
332.9 1.79995e-03
333.0 1.79964e-03
333.1 1.79933e-03
333.2 1.79903e-03
333.3 1.79872e-03
333.4 1.79841e-03
333.5 1.79811e-03
333.6 1.79780e-03
333.7 1.79749e-03
333.8 1.79719e-03
333.9 1.79688e-03
334.0 1.79658e-03
334.1 1.79627e-03
334.2 1.79596e-03
334.3 1.79565e-03
334.4 1.79535e-03
334.5 1.79504e-03
334.6 1.79473e-03
334.7 1.79442e-03
334.8 1.79411e-03
334.9 1.79380e-03
335.0 1.79349e-03
335.1 1.79317e-03
335.2 1.79286e-03
335.3 1.79255e-03
335.4 1.79223e-03
335.5 1.79192e-03
335.6 1.79160e-03
335.7 1.79129e-03
335.8 1.79097e-03
335.9 1.79065e-03
336.0 1.79034e-03
336.1 1.79002e-03
336.2 1.78970e-03
336.3 1.78938e-03
336.4 1.78907e-03
336.5 1.78875e-03
336.6 1.78843e-03
336.7 1.78812e-03
336.8 1.78780e-03
336.9 1.78749e-03
337.0 1.78717e-03
337.1 1.78686e-03
337.2 1.78654e-03
337.3 1.78623e-03
337.4 1.78591e-03
337.5 1.78560e-03
337.6 1.78529e-03
337.7 1.78497e-03
337.8 1.78466e-03
337.9 1.78434e-03
338.0 1.78403e-03
338.1 1.78371e-03
338.2 1.78340e-03
338.3 1.78308e-03
338.4 1.78276e-03
338.5 1.78245e-03
338.6 1.78213e-03
338.7 1.78181e-03
338.8 1.78149e-03
338.9 1.78117e-03
339.0 1.78085e-03
339.1 1.78053e-03
339.2 1.78021e-03
339.3 1.77988e-03
339.4 1.77956e-03
339.5 1.77924e-03
339.6 1.77891e-03
339.7 1.77859e-03
339.8 1.77827e-03
339.9 1.77794e-03
340.0 1.77762e-03
340.1 1.77729e-03
340.2 1.77697e-03
340.3 1.77664e-03
340.4 1.77632e-03
340.5 1.77599e-03
340.6 1.77567e-03
340.7 1.77535e-03
340.8 1.77502e-03
340.9 1.77470e-03
341.0 1.77438e-03
341.1 1.77405e-03
341.2 1.77373e-03
341.3 1.77341e-03
341.4 1.77309e-03
341.5 1.77276e-03
341.6 1.77244e-03
341.7 1.77212e-03
341.8 1.77180e-03
341.9 1.77147e-03
342.0 1.77115e-03
342.1 1.77082e-03
342.2 1.77050e-03
342.3 1.77018e-03
342.4 1.76985e-03
342.5 1.76953e-03
342.6 1.76920e-03
342.7 1.76887e-03
342.8 1.76854e-03
342.9 1.76822e-03
343.0 1.76789e-03
343.1 1.76756e-03
343.2 1.76723e-03
343.3 1.76689e-03
343.4 1.76656e-03
343.5 1.76623e-03
343.6 1.76590e-03
343.7 1.76556e-03
343.8 1.76523e-03
343.9 1.76490e-03
344.0 1.76456e-03
344.1 1.76423e-03
344.2 1.76390e-03
344.3 1.76356e-03
344.4 1.76323e-03
344.5 1.76290e-03
344.6 1.76257e-03
344.7 1.76224e-03
344.8 1.76191e-03
344.9 1.76157e-03
345.0 1.76124e-03
345.1 1.76091e-03
345.2 1.76058e-03
345.3 1.76025e-03
345.4 1.75992e-03
345.5 1.75959e-03
345.6 1.75926e-03
345.7 1.75893e-03
345.8 1.75860e-03
345.9 1.75826e-03
346.0 1.75793e-03
346.1 1.75760e-03
346.2 1.75727e-03
346.3 1.75693e-03
346.4 1.75660e-03
346.5 1.75626e-03
346.6 1.75593e-03
346.7 1.75559e-03
346.8 1.75525e-03
346.9 1.75492e-03
347.0 1.75458e-03
347.1 1.75424e-03
347.2 1.75390e-03
347.3 1.75356e-03
347.4 1.75322e-03
347.5 1.75288e-03
347.6 1.75254e-03
347.7 1.75219e-03
347.8 1.75185e-03
347.9 1.75151e-03
348.0 1.75117e-03
348.1 1.75083e-03
348.2 1.75049e-03
348.3 1.75015e-03
348.4 1.74981e-03
348.5 1.74946e-03
348.6 1.74912e-03
348.7 1.74879e-03
348.8 1.74845e-03
348.9 1.74811e-03
349.0 1.74777e-03
349.1 1.74743e-03
349.2 1.74709e-03
349.3 1.74675e-03
349.4 1.74641e-03
349.5 1.74607e-03
349.6 1.74573e-03
349.7 1.74539e-03
349.8 1.74505e-03
349.9 1.74471e-03
350.0 1.74437e-03
350.1 1.74403e-03
350.2 1.74369e-03
350.3 1.74335e-03
350.4 1.74300e-03
350.5 1.74266e-03
350.6 1.74231e-03
350.7 1.74197e-03
350.8 1.74162e-03
350.9 1.74127e-03
351.0 1.74093e-03
351.1 1.74058e-03
351.2 1.74023e-03
351.3 1.73988e-03
351.4 1.73953e-03
351.5 1.73918e-03
351.6 1.73883e-03
351.7 1.73848e-03
351.8 1.73813e-03
351.9 1.73778e-03
352.0 1.73743e-03
352.1 1.73708e-03
352.2 1.73673e-03
352.3 1.73638e-03
352.4 1.73603e-03
352.5 1.73568e-03
352.6 1.73534e-03
352.7 1.73499e-03
352.8 1.73464e-03
352.9 1.73429e-03
353.0 1.73395e-03
353.1 1.73360e-03
353.2 1.73325e-03
353.3 1.73290e-03
353.4 1.73255e-03
353.5 1.73221e-03
353.6 1.73186e-03
353.7 1.73151e-03
353.8 1.73116e-03
353.9 1.73081e-03
354.0 1.73047e-03
354.1 1.73011e-03
354.2 1.72976e-03
354.3 1.72941e-03
354.4 1.72906e-03
354.5 1.72871e-03
354.6 1.72835e-03
354.7 1.72800e-03
354.8 1.72765e-03
354.9 1.72729e-03
355.0 1.72693e-03
355.1 1.72658e-03
355.2 1.72622e-03
355.3 1.72586e-03
355.4 1.72550e-03
355.5 1.72515e-03
355.6 1.72479e-03
355.7 1.72443e-03
355.8 1.72407e-03
355.9 1.72371e-03
356.0 1.72336e-03
356.1 1.72300e-03
356.2 1.72264e-03
356.3 1.72228e-03
356.4 1.72193e-03
356.5 1.72157e-03
356.6 1.72121e-03
356.7 1.72086e-03
356.8 1.72050e-03
356.9 1.72015e-03
357.0 1.71979e-03
357.1 1.71943e-03
357.2 1.71908e-03
357.3 1.71872e-03
357.4 1.71837e-03
357.5 1.71801e-03
357.6 1.71765e-03
357.7 1.71730e-03
357.8 1.71694e-03
357.9 1.71658e-03
358.0 1.71622e-03
358.1 1.71586e-03
358.2 1.71550e-03
358.3 1.71514e-03
358.4 1.71478e-03
358.5 1.71442e-03
358.6 1.71405e-03
358.7 1.71369e-03
358.8 1.71333e-03
358.9 1.71296e-03
359.0 1.71260e-03
359.1 1.71223e-03
359.2 1.71186e-03
359.3 1.71150e-03
359.4 1.71113e-03
359.5 1.71076e-03
359.6 1.71039e-03
359.7 1.71003e-03
359.8 1.70966e-03
359.9 1.70929e-03
360.0 1.70893e-03
360.1 1.70856e-03
360.2 1.70820e-03
360.3 1.70783e-03
360.4 1.70746e-03
360.5 1.70710e-03
360.6 1.70673e-03
360.7 1.70637e-03
360.8 1.70601e-03
360.9 1.70564e-03
361.0 1.70528e-03
361.1 1.70491e-03
361.2 1.70455e-03
361.3 1.70418e-03
361.4 1.70382e-03
361.5 1.70345e-03
361.6 1.70309e-03
361.7 1.70272e-03
361.8 1.70235e-03
361.9 1.70199e-03
362.0 1.70162e-03
362.1 1.70125e-03
362.2 1.70088e-03
362.3 1.70051e-03
362.4 1.70014e-03
362.5 1.69977e-03
362.6 1.69940e-03
362.7 1.69903e-03
362.8 1.69865e-03
362.9 1.69828e-03
363.0 1.69790e-03
363.1 1.69753e-03
363.2 1.69715e-03
363.3 1.69678e-03
363.4 1.69640e-03
363.5 1.69603e-03
363.6 1.69565e-03
363.7 1.69528e-03
363.8 1.69490e-03
363.9 1.69452e-03
364.0 1.69415e-03
364.1 1.69377e-03
364.2 1.69340e-03
364.3 1.69303e-03
364.4 1.69265e-03
364.5 1.69228e-03
364.6 1.69190e-03
364.7 1.69153e-03
364.8 1.69116e-03
364.9 1.69078e-03
365.0 1.69041e-03
365.1 1.69004e-03
365.2 1.68966e-03
365.3 1.68929e-03
365.4 1.68891e-03
365.5 1.68854e-03
365.6 1.68816e-03
365.7 1.68779e-03
365.8 1.68741e-03
365.9 1.68703e-03
366.0 1.68666e-03
366.1 1.68628e-03
366.2 1.68590e-03
366.3 1.68552e-03
366.4 1.68514e-03
366.5 1.68476e-03
366.6 1.68438e-03
366.7 1.68399e-03
366.8 1.68361e-03
366.9 1.68323e-03
367.0 1.68285e-03
367.1 1.68246e-03
367.2 1.68208e-03
367.3 1.68170e-03
367.4 1.68131e-03
367.5 1.68093e-03
367.6 1.68054e-03
367.7 1.68016e-03
367.8 1.67978e-03
367.9 1.67939e-03
368.0 1.67901e-03
368.1 1.67863e-03
368.2 1.67824e-03
368.3 1.67786e-03
368.4 1.67748e-03
368.5 1.67710e-03
368.6 1.67671e-03
368.7 1.67633e-03
368.8 1.67595e-03
368.9 1.67557e-03
369.0 1.67519e-03
369.1 1.67480e-03
369.2 1.67442e-03
369.3 1.67404e-03
369.4 1.67366e-03
369.5 1.67327e-03
369.6 1.67289e-03
369.7 1.67251e-03
369.8 1.67212e-03
369.9 1.67173e-03
370.0 1.67135e-03
370.1 1.67096e-03
370.2 1.67057e-03
370.3 1.67018e-03
370.4 1.66980e-03
370.5 1.66941e-03
370.6 1.66901e-03
370.7 1.66862e-03
370.8 1.66823e-03
370.9 1.66784e-03
371.0 1.66745e-03
371.1 1.66705e-03
371.2 1.66666e-03
371.3 1.66627e-03
371.4 1.66587e-03
371.5 1.66548e-03
371.6 1.66509e-03
371.7 1.66469e-03
371.8 1.66430e-03
371.9 1.66391e-03
372.0 1.66352e-03
372.1 1.66312e-03
372.2 1.66273e-03
372.3 1.66234e-03
372.4 1.66195e-03
372.5 1.66156e-03
372.6 1.66117e-03
372.7 1.66078e-03
372.8 1.66039e-03
372.9 1.66000e-03
373.0 1.65961e-03
373.1 1.65922e-03
373.2 1.65882e-03
373.3 1.65843e-03
373.4 1.65804e-03
373.5 1.65765e-03
373.6 1.65725e-03
373.7 1.65686e-03
373.8 1.65646e-03
373.9 1.65606e-03
374.0 1.65567e-03
374.1 1.65527e-03
374.2 1.65487e-03
374.3 1.65447e-03
374.4 1.65407e-03
374.5 1.65367e-03
374.6 1.65327e-03
374.7 1.65287e-03
374.8 1.65247e-03
374.9 1.65207e-03
375.0 1.65167e-03
375.1 1.65127e-03
375.2 1.65087e-03
375.3 1.65046e-03
375.4 1.65006e-03
375.5 1.64966e-03
375.6 1.64926e-03
375.7 1.64886e-03
375.8 1.64846e-03
375.9 1.64805e-03
376.0 1.64765e-03
376.1 1.64725e-03
376.2 1.64685e-03
376.3 1.64645e-03
376.4 1.64605e-03
376.5 1.64565e-03
376.6 1.64525e-03
376.7 1.64485e-03
376.8 1.64445e-03
376.9 1.64405e-03
377.0 1.64365e-03
377.1 1.64325e-03
377.2 1.64285e-03
377.3 1.64245e-03
377.4 1.64205e-03
377.5 1.64165e-03
377.6 1.64124e-03
377.7 1.64084e-03
377.8 1.64043e-03
377.9 1.64003e-03
378.0 1.63962e-03
378.1 1.63922e-03
378.2 1.63881e-03
378.3 1.63840e-03
378.4 1.63799e-03
378.5 1.63758e-03
378.6 1.63717e-03
378.7 1.63676e-03
378.8 1.63635e-03
378.9 1.63594e-03
379.0 1.63553e-03
379.1 1.63512e-03
379.2 1.63471e-03
379.3 1.63430e-03
379.4 1.63389e-03
379.5 1.63348e-03
379.6 1.63307e-03
379.7 1.63266e-03
379.8 1.63225e-03
379.9 1.63184e-03
380.0 1.63143e-03
380.1 1.63102e-03
380.2 1.63061e-03
380.3 1.63020e-03
380.4 1.62980e-03
380.5 1.62939e-03
380.6 1.62898e-03
380.7 1.62857e-03
380.8 1.62816e-03
380.9 1.62775e-03
381.0 1.62734e-03
381.1 1.62693e-03
381.2 1.62652e-03
381.3 1.62611e-03
381.4 1.62570e-03
381.5 1.62529e-03
381.6 1.62488e-03
381.7 1.62446e-03
381.8 1.62405e-03
381.9 1.62363e-03
382.0 1.62322e-03
382.1 1.62280e-03
382.2 1.62239e-03
382.3 1.62197e-03
382.4 1.62155e-03
382.5 1.62113e-03
382.6 1.62071e-03
382.7 1.62029e-03
382.8 1.61987e-03
382.9 1.61945e-03
383.0 1.61904e-03
383.1 1.61862e-03
383.2 1.61820e-03
383.3 1.61778e-03
383.4 1.61736e-03
383.5 1.61694e-03
383.6 1.61652e-03
383.7 1.61610e-03
383.8 1.61568e-03
383.9 1.61526e-03
384.0 1.61484e-03
384.1 1.61443e-03
384.2 1.61401e-03
384.3 1.61359e-03
384.4 1.61317e-03
384.5 1.61276e-03
384.6 1.61234e-03
384.7 1.61192e-03
384.8 1.61150e-03
384.9 1.61108e-03
385.0 1.61067e-03
385.1 1.61025e-03
385.2 1.60983e-03
385.3 1.60941e-03
385.4 1.60899e-03
385.5 1.60856e-03
385.6 1.60814e-03
385.7 1.60772e-03
385.8 1.60730e-03
385.9 1.60687e-03
386.0 1.60645e-03
386.1 1.60602e-03
386.2 1.60559e-03
386.3 1.60517e-03
386.4 1.60474e-03
386.5 1.60431e-03
386.6 1.60389e-03
386.7 1.60346e-03
386.8 1.60303e-03
386.9 1.60260e-03
387.0 1.60218e-03
387.1 1.60175e-03
387.2 1.60132e-03
387.3 1.60089e-03
387.4 1.60046e-03
387.5 1.60003e-03
387.6 1.59961e-03
387.7 1.59918e-03
387.8 1.59875e-03
387.9 1.59832e-03
388.0 1.59789e-03
388.1 1.59747e-03
388.2 1.59704e-03
388.3 1.59662e-03
388.4 1.59619e-03
388.5 1.59576e-03
388.6 1.59534e-03
388.7 1.59491e-03
388.8 1.59448e-03
388.9 1.59405e-03
389.0 1.59362e-03
389.1 1.59319e-03
389.2 1.59276e-03
389.3 1.59233e-03
389.4 1.59190e-03
389.5 1.59147e-03
389.6 1.59104e-03
389.7 1.59061e-03
389.8 1.59017e-03
389.9 1.58974e-03
390.0 1.58931e-03
390.1 1.58887e-03
390.2 1.58843e-03
390.3 1.58800e-03
390.4 1.58756e-03
390.5 1.58713e-03
390.6 1.58669e-03
390.7 1.58625e-03
390.8 1.58581e-03
390.9 1.58538e-03
391.0 1.58494e-03
391.1 1.58450e-03
391.2 1.58406e-03
391.3 1.58363e-03
391.4 1.58319e-03
391.5 1.58275e-03
391.6 1.58232e-03
391.7 1.58188e-03
391.8 1.58144e-03
391.9 1.58101e-03
392.0 1.58057e-03
392.1 1.58014e-03
392.2 1.57970e-03
392.3 1.57927e-03
392.4 1.57883e-03
392.5 1.57839e-03
392.6 1.57796e-03
392.7 1.57752e-03
392.8 1.57708e-03
392.9 1.57665e-03
393.0 1.57621e-03
393.1 1.57577e-03
393.2 1.57533e-03
393.3 1.57489e-03
393.4 1.57445e-03
393.5 1.57401e-03
393.6 1.57357e-03
393.7 1.57312e-03
393.8 1.57268e-03
393.9 1.57224e-03
394.0 1.57179e-03
394.1 1.57135e-03
394.2 1.57090e-03
394.3 1.57046e-03
394.4 1.57001e-03
394.5 1.56957e-03
394.6 1.56912e-03
394.7 1.56867e-03
394.8 1.56823e-03
394.9 1.56778e-03
395.0 1.56733e-03
395.1 1.56689e-03
395.2 1.56644e-03
395.3 1.56600e-03
395.4 1.56555e-03
395.5 1.56510e-03
395.6 1.56466e-03
395.7 1.56421e-03
395.8 1.56377e-03
395.9 1.56333e-03
396.0 1.56288e-03
396.1 1.56244e-03
396.2 1.56199e-03
396.3 1.56155e-03
396.4 1.56110e-03
396.5 1.56066e-03
396.6 1.56021e-03
396.7 1.55976e-03
396.8 1.55932e-03
396.9 1.55887e-03
397.0 1.55842e-03
397.1 1.55797e-03
397.2 1.55753e-03
397.3 1.55708e-03
397.4 1.55663e-03
397.5 1.55618e-03
397.6 1.55573e-03
397.7 1.55527e-03
397.8 1.55482e-03
397.9 1.55437e-03
398.0 1.55391e-03
398.1 1.55346e-03
398.2 1.55300e-03
398.3 1.55255e-03
398.4 1.55209e-03
398.5 1.55164e-03
398.6 1.55118e-03
398.7 1.55073e-03
398.8 1.55027e-03
398.9 1.54982e-03
399.0 1.54936e-03
399.1 1.54891e-03
399.2 1.54845e-03
399.3 1.54799e-03
399.4 1.54754e-03
399.5 1.54708e-03
399.6 1.54663e-03
399.7 1.54618e-03
399.8 1.54572e-03
399.9 1.54527e-03
400.0 1.54481e-03
400.1 1.54436e-03
400.2 1.54391e-03
400.3 1.54345e-03
400.4 1.54300e-03
400.5 1.54254e-03
400.6 1.54209e-03
400.7 1.54163e-03
400.8 1.54118e-03
400.9 1.54072e-03
401.0 1.54026e-03
401.1 1.53981e-03
401.2 1.53935e-03
401.3 1.53889e-03
401.4 1.53843e-03
401.5 1.53797e-03
401.6 1.53751e-03
401.7 1.53704e-03
401.8 1.53658e-03
401.9 1.53612e-03
402.0 1.53565e-03
402.1 1.53519e-03
402.2 1.53473e-03
402.3 1.53426e-03
402.4 1.53380e-03
402.5 1.53333e-03
402.6 1.53287e-03
402.7 1.53240e-03
402.8 1.53194e-03
402.9 1.53147e-03
403.0 1.53101e-03
403.1 1.53054e-03
403.2 1.53008e-03
403.3 1.52962e-03
403.4 1.52915e-03
403.5 1.52869e-03
403.6 1.52823e-03
403.7 1.52776e-03
403.8 1.52730e-03
403.9 1.52684e-03
404.0 1.52637e-03
404.1 1.52591e-03
404.2 1.52545e-03
404.3 1.52498e-03
404.4 1.52452e-03
404.5 1.52406e-03
404.6 1.52359e-03
404.7 1.52313e-03
404.8 1.52266e-03
404.9 1.52220e-03
405.0 1.52173e-03
405.1 1.52126e-03
405.2 1.52079e-03
405.3 1.52033e-03
405.4 1.51986e-03
405.5 1.51939e-03
405.6 1.51892e-03
405.7 1.51845e-03
405.8 1.51797e-03
405.9 1.51750e-03
406.0 1.51703e-03
406.1 1.51656e-03
406.2 1.51608e-03
406.3 1.51561e-03
406.4 1.51514e-03
406.5 1.51466e-03
406.6 1.51419e-03
406.7 1.51371e-03
406.8 1.51324e-03
406.9 1.51277e-03
407.0 1.51229e-03
407.1 1.51182e-03
407.2 1.51135e-03
407.3 1.51087e-03
407.4 1.51040e-03
407.5 1.50993e-03
407.6 1.50946e-03
407.7 1.50898e-03
407.8 1.50851e-03
407.9 1.50804e-03
408.0 1.50757e-03
408.1 1.50710e-03
408.2 1.50662e-03
408.3 1.50615e-03
408.4 1.50568e-03
408.5 1.50520e-03
408.6 1.50473e-03
408.7 1.50425e-03
408.8 1.50378e-03
408.9 1.50330e-03
409.0 1.50283e-03
409.1 1.50235e-03
409.2 1.50187e-03
409.3 1.50139e-03
409.4 1.50091e-03
409.5 1.50044e-03
409.6 1.49996e-03
409.7 1.49948e-03
409.8 1.49900e-03
409.9 1.49851e-03
410.0 1.49803e-03
410.1 1.49755e-03
410.2 1.49707e-03
410.3 1.49658e-03
410.4 1.49610e-03
410.5 1.49562e-03
410.6 1.49514e-03
410.7 1.49465e-03
410.8 1.49417e-03
410.9 1.49369e-03
411.0 1.49321e-03
411.1 1.49272e-03
411.2 1.49224e-03
411.3 1.49176e-03
411.4 1.49128e-03
411.5 1.49080e-03
411.6 1.49032e-03
411.7 1.48984e-03
411.8 1.48935e-03
411.9 1.48887e-03
412.0 1.48839e-03
412.1 1.48791e-03
412.2 1.48743e-03
412.3 1.48695e-03
412.4 1.48646e-03
412.5 1.48598e-03
412.6 1.48550e-03
412.7 1.48501e-03
412.8 1.48453e-03
412.9 1.48404e-03
413.0 1.48356e-03
413.1 1.48307e-03
413.2 1.48258e-03
413.3 1.48210e-03
413.4 1.48161e-03
413.5 1.48112e-03
413.6 1.48063e-03
413.7 1.48014e-03
413.8 1.47965e-03
413.9 1.47916e-03
414.0 1.47867e-03
414.1 1.47818e-03
414.2 1.47769e-03
414.3 1.47720e-03
414.4 1.47671e-03
414.5 1.47621e-03
414.6 1.47572e-03
414.7 1.47523e-03
414.8 1.47474e-03
414.9 1.47425e-03
415.0 1.47376e-03
415.1 1.47327e-03
415.2 1.47278e-03
415.3 1.47229e-03
415.4 1.47180e-03
415.5 1.47131e-03
415.6 1.47082e-03
415.7 1.47033e-03
415.8 1.46984e-03
415.9 1.46934e-03
416.0 1.46885e-03
416.1 1.46836e-03
416.2 1.46787e-03
416.3 1.46738e-03
416.4 1.46689e-03
416.5 1.46640e-03
416.6 1.46590e-03
416.7 1.46541e-03
416.8 1.46491e-03
416.9 1.46442e-03
417.0 1.46392e-03
417.1 1.46343e-03
417.2 1.46293e-03
417.3 1.46243e-03
417.4 1.46193e-03
417.5 1.46144e-03
417.6 1.46094e-03
417.7 1.46044e-03
417.8 1.45994e-03
417.9 1.45944e-03
418.0 1.45894e-03
418.1 1.45843e-03
418.2 1.45793e-03
418.3 1.45743e-03
418.4 1.45693e-03
418.5 1.45643e-03
418.6 1.45593e-03
418.7 1.45543e-03
418.8 1.45493e-03
418.9 1.45443e-03
419.0 1.45393e-03
419.1 1.45343e-03
419.2 1.45293e-03
419.3 1.45243e-03
419.4 1.45193e-03
419.5 1.45143e-03
419.6 1.45093e-03
419.7 1.45043e-03
419.8 1.44994e-03
419.9 1.44944e-03
420.0 1.44894e-03
420.1 1.44844e-03
420.2 1.44794e-03
420.3 1.44744e-03
420.4 1.44693e-03
420.5 1.44643e-03
420.6 1.44593e-03
420.7 1.44543e-03
420.8 1.44492e-03
420.9 1.44442e-03
421.0 1.44391e-03
421.1 1.44340e-03
421.2 1.44290e-03
421.3 1.44239e-03
421.4 1.44188e-03
421.5 1.44137e-03
421.6 1.44087e-03
421.7 1.44036e-03
421.8 1.43985e-03
421.9 1.43934e-03
422.0 1.43883e-03
422.1 1.43832e-03
422.2 1.43781e-03
422.3 1.43730e-03
422.4 1.43679e-03
422.5 1.43628e-03
422.6 1.43577e-03
422.7 1.43526e-03
422.8 1.43476e-03
422.9 1.43425e-03
423.0 1.43374e-03
423.1 1.43323e-03
423.2 1.43272e-03
423.3 1.43221e-03
423.4 1.43171e-03
423.5 1.43120e-03
423.6 1.43069e-03
423.7 1.43018e-03
423.8 1.42967e-03
423.9 1.42916e-03
424.0 1.42866e-03
424.1 1.42815e-03
424.2 1.42764e-03
424.3 1.42713e-03
424.4 1.42662e-03
424.5 1.42610e-03
424.6 1.42559e-03
424.7 1.42508e-03
424.8 1.42456e-03
424.9 1.42405e-03
425.0 1.42354e-03
425.1 1.42302e-03
425.2 1.42251e-03
425.3 1.42199e-03
425.4 1.42147e-03
425.5 1.42096e-03
425.6 1.42044e-03
425.7 1.41992e-03
425.8 1.41940e-03
425.9 1.41889e-03
426.0 1.41837e-03
426.1 1.41785e-03
426.2 1.41733e-03
426.3 1.41681e-03
426.4 1.41630e-03
426.5 1.41578e-03
426.6 1.41526e-03
426.7 1.41474e-03
426.8 1.41422e-03
426.9 1.41371e-03
427.0 1.41319e-03
427.1 1.41267e-03
427.2 1.41215e-03
427.3 1.41164e-03
427.4 1.41112e-03
427.5 1.41060e-03
427.6 1.41008e-03
427.7 1.40957e-03
427.8 1.40905e-03
427.9 1.40853e-03
428.0 1.40801e-03
428.1 1.40749e-03
428.2 1.40697e-03
428.3 1.40645e-03
428.4 1.40593e-03
428.5 1.40541e-03
428.6 1.40489e-03
428.7 1.40437e-03
428.8 1.40384e-03
428.9 1.40332e-03
429.0 1.40280e-03
429.1 1.40227e-03
429.2 1.40175e-03
429.3 1.40122e-03
429.4 1.40069e-03
429.5 1.40017e-03
429.6 1.39964e-03
429.7 1.39911e-03
429.8 1.39859e-03
429.9 1.39806e-03
430.0 1.39753e-03
430.1 1.39700e-03
430.2 1.39648e-03
430.3 1.39595e-03
430.4 1.39542e-03
430.5 1.39490e-03
430.6 1.39437e-03
430.7 1.39384e-03
430.8 1.39332e-03
430.9 1.39279e-03
431.0 1.39227e-03
431.1 1.39174e-03
431.2 1.39122e-03
431.3 1.39069e-03
431.4 1.39016e-03
431.5 1.38964e-03
431.6 1.38911e-03
431.7 1.38858e-03
431.8 1.38806e-03
431.9 1.38753e-03
432.0 1.38700e-03
432.1 1.38647e-03
432.2 1.38594e-03
432.3 1.38541e-03
432.4 1.38489e-03
432.5 1.38435e-03
432.6 1.38382e-03
432.7 1.38329e-03
432.8 1.38276e-03
432.9 1.38223e-03
433.0 1.38169e-03
433.1 1.38116e-03
433.2 1.38062e-03
433.3 1.38009e-03
433.4 1.37955e-03
433.5 1.37902e-03
433.6 1.37848e-03
433.7 1.37795e-03
433.8 1.37741e-03
433.9 1.37687e-03
434.0 1.37634e-03
434.1 1.37580e-03
434.2 1.37527e-03
434.3 1.37473e-03
434.4 1.37420e-03
434.5 1.37366e-03
434.6 1.37313e-03
434.7 1.37259e-03
434.8 1.37206e-03
434.9 1.37152e-03
435.0 1.37099e-03
435.1 1.37045e-03
435.2 1.36992e-03
435.3 1.36938e-03
435.4 1.36885e-03
435.5 1.36831e-03
435.6 1.36778e-03
435.7 1.36724e-03
435.8 1.36670e-03
435.9 1.36617e-03
436.0 1.36563e-03
436.1 1.36509e-03
436.2 1.36456e-03
436.3 1.36402e-03
436.4 1.36348e-03
436.5 1.36294e-03
436.6 1.36240e-03
436.7 1.36186e-03
436.8 1.36132e-03
436.9 1.36077e-03
437.0 1.36023e-03
437.1 1.35969e-03
437.2 1.35915e-03
437.3 1.35860e-03
437.4 1.35806e-03
437.5 1.35752e-03
437.6 1.35697e-03
437.7 1.35643e-03
437.8 1.35588e-03
437.9 1.35534e-03
438.0 1.35479e-03
438.1 1.35425e-03
438.2 1.35370e-03
438.3 1.35316e-03
438.4 1.35262e-03
438.5 1.35207e-03
438.6 1.35153e-03
438.7 1.35099e-03
438.8 1.35044e-03
438.9 1.34990e-03
439.0 1.34936e-03
439.1 1.34881e-03
439.2 1.34827e-03
439.3 1.34772e-03
439.4 1.34718e-03
439.5 1.34664e-03
439.6 1.34609e-03
439.7 1.34555e-03
439.8 1.34500e-03
439.9 1.34446e-03
440.0 1.34391e-03
440.1 1.34337e-03
440.2 1.34282e-03
440.3 1.34227e-03
440.4 1.34172e-03
440.5 1.34117e-03
440.6 1.34062e-03
440.7 1.34007e-03
440.8 1.33952e-03
440.9 1.33897e-03
441.0 1.33842e-03
441.1 1.33787e-03
441.2 1.33732e-03
441.3 1.33676e-03
441.4 1.33621e-03
441.5 1.33566e-03
441.6 1.33510e-03
441.7 1.33455e-03
441.8 1.33400e-03
441.9 1.33345e-03
442.0 1.33289e-03
442.1 1.33234e-03
442.2 1.33179e-03
442.3 1.33123e-03
442.4 1.33068e-03
442.5 1.33013e-03
442.6 1.32958e-03
442.7 1.32902e-03
442.8 1.32847e-03
442.9 1.32792e-03
443.0 1.32737e-03
443.1 1.32682e-03
443.2 1.32627e-03
443.3 1.32571e-03
443.4 1.32516e-03
443.5 1.32461e-03
443.6 1.32405e-03
443.7 1.32350e-03
443.8 1.32295e-03
443.9 1.32239e-03
444.0 1.32184e-03
444.1 1.32128e-03
444.2 1.32072e-03
444.3 1.32017e-03
444.4 1.31961e-03
444.5 1.31905e-03
444.6 1.31849e-03
444.7 1.31793e-03
444.8 1.31738e-03
444.9 1.31682e-03
445.0 1.31626e-03
445.1 1.31570e-03
445.2 1.31514e-03
445.3 1.31457e-03
445.4 1.31401e-03
445.5 1.31345e-03
445.6 1.31289e-03
445.7 1.31233e-03
445.8 1.31177e-03
445.9 1.31121e-03
446.0 1.31065e-03
446.1 1.31008e-03
446.2 1.30952e-03
446.3 1.30896e-03
446.4 1.30840e-03
446.5 1.30784e-03
446.6 1.30728e-03
446.7 1.30672e-03
446.8 1.30616e-03
446.9 1.30560e-03
447.0 1.30504e-03
447.1 1.30448e-03
447.2 1.30392e-03
447.3 1.30336e-03
447.4 1.30280e-03
447.5 1.30224e-03
447.6 1.30167e-03
447.7 1.30111e-03
447.8 1.30055e-03
447.9 1.29999e-03
448.0 1.29942e-03
448.1 1.29886e-03
448.2 1.29829e-03
448.3 1.29773e-03
448.4 1.29716e-03
448.5 1.29659e-03
448.6 1.29603e-03
448.7 1.29546e-03
448.8 1.29489e-03
448.9 1.29432e-03
449.0 1.29375e-03
449.1 1.29318e-03
449.2 1.29261e-03
449.3 1.29204e-03
449.4 1.29147e-03
449.5 1.29091e-03
449.6 1.29034e-03
449.7 1.28977e-03
449.8 1.28920e-03
449.9 1.28863e-03
450.0 1.28806e-03
450.1 1.28749e-03
450.2 1.28692e-03
450.3 1.28635e-03
450.4 1.28578e-03
450.5 1.28521e-03
450.6 1.28464e-03
450.7 1.28408e-03
450.8 1.28351e-03
450.9 1.28294e-03
451.0 1.28237e-03
451.1 1.28180e-03
451.2 1.28123e-03
451.3 1.28066e-03
451.4 1.28009e-03
451.5 1.27952e-03
451.6 1.27895e-03
451.7 1.27838e-03
451.8 1.27781e-03
451.9 1.27723e-03
452.0 1.27666e-03
452.1 1.27609e-03
452.2 1.27551e-03
452.3 1.27494e-03
452.4 1.27437e-03
452.5 1.27379e-03
452.6 1.27321e-03
452.7 1.27264e-03
452.8 1.27206e-03
452.9 1.27148e-03
453.0 1.27091e-03
453.1 1.27033e-03
453.2 1.26975e-03
453.3 1.26917e-03
453.4 1.26860e-03
453.5 1.26802e-03
453.6 1.26744e-03
453.7 1.26686e-03
453.8 1.26629e-03
453.9 1.26571e-03
454.0 1.26513e-03
454.1 1.26455e-03
454.2 1.26398e-03
454.3 1.26340e-03
454.4 1.26282e-03
454.5 1.26225e-03
454.6 1.26167e-03
454.7 1.26109e-03
454.8 1.26051e-03
454.9 1.25994e-03
455.0 1.25936e-03
455.1 1.25878e-03
455.2 1.25820e-03
455.3 1.25763e-03
455.4 1.25705e-03
455.5 1.25647e-03
455.6 1.25589e-03
455.7 1.25531e-03
455.8 1.25473e-03
455.9 1.25415e-03
456.0 1.25357e-03
456.1 1.25299e-03
456.2 1.25240e-03
456.3 1.25182e-03
456.4 1.25124e-03
456.5 1.25065e-03
456.6 1.25007e-03
456.7 1.24948e-03
456.8 1.24890e-03
456.9 1.24832e-03
457.0 1.24773e-03
457.1 1.24715e-03
457.2 1.24656e-03
457.3 1.24597e-03
457.4 1.24539e-03
457.5 1.24480e-03
457.6 1.24422e-03
457.7 1.24363e-03
457.8 1.24305e-03
457.9 1.24246e-03
458.0 1.24187e-03
458.1 1.24129e-03
458.2 1.24070e-03
458.3 1.24012e-03
458.4 1.23953e-03
458.5 1.23895e-03
458.6 1.23836e-03
458.7 1.23778e-03
458.8 1.23719e-03
458.9 1.23661e-03
459.0 1.23602e-03
459.1 1.23544e-03
459.2 1.23485e-03
459.3 1.23426e-03
459.4 1.23368e-03
459.5 1.23309e-03
459.6 1.23250e-03
459.7 1.23191e-03
459.8 1.23133e-03
459.9 1.23074e-03
460.0 1.23015e-03
460.1 1.22956e-03
460.2 1.22897e-03
460.3 1.22837e-03
460.4 1.22778e-03
460.5 1.22719e-03
460.6 1.22660e-03
460.7 1.22600e-03
460.8 1.22541e-03
460.9 1.22482e-03
461.0 1.22422e-03
461.1 1.22363e-03
461.2 1.22304e-03
461.3 1.22244e-03
461.4 1.22185e-03
461.5 1.22126e-03
461.6 1.22066e-03
461.7 1.22007e-03
461.8 1.21948e-03
461.9 1.21888e-03
462.0 1.21829e-03
462.1 1.21770e-03
462.2 1.21710e-03
462.3 1.21651e-03
462.4 1.21592e-03
462.5 1.21533e-03
462.6 1.21473e-03
462.7 1.21414e-03
462.8 1.21355e-03
462.9 1.21296e-03
463.0 1.21236e-03
463.1 1.21177e-03
463.2 1.21117e-03
463.3 1.21058e-03
463.4 1.20999e-03
463.5 1.20939e-03
463.6 1.20879e-03
463.7 1.20820e-03
463.8 1.20760e-03
463.9 1.20700e-03
464.0 1.20641e-03
464.1 1.20581e-03
464.2 1.20521e-03
464.3 1.20461e-03
464.4 1.20401e-03
464.5 1.20341e-03
464.6 1.20281e-03
464.7 1.20221e-03
464.8 1.20161e-03
464.9 1.20101e-03
465.0 1.20041e-03
465.1 1.19980e-03
465.2 1.19920e-03
465.3 1.19860e-03
465.4 1.19800e-03
465.5 1.19740e-03
465.6 1.19680e-03
465.7 1.19620e-03
465.8 1.19560e-03
465.9 1.19500e-03
466.0 1.19440e-03
466.1 1.19380e-03
466.2 1.19320e-03
466.3 1.19260e-03
466.4 1.19200e-03
466.5 1.19140e-03
466.6 1.19080e-03
466.7 1.19019e-03
466.8 1.18959e-03
466.9 1.18899e-03
467.0 1.18839e-03
467.1 1.18779e-03
467.2 1.18719e-03
467.3 1.18659e-03
467.4 1.18598e-03
467.5 1.18538e-03
467.6 1.18477e-03
467.7 1.18417e-03
467.8 1.18356e-03
467.9 1.18296e-03
468.0 1.18235e-03
468.1 1.18175e-03
468.2 1.18114e-03
468.3 1.18053e-03
468.4 1.17992e-03
468.5 1.17932e-03
468.6 1.17871e-03
468.7 1.17810e-03
468.8 1.17749e-03
468.9 1.17688e-03
469.0 1.17628e-03
469.1 1.17567e-03
469.2 1.17506e-03
469.3 1.17445e-03
469.4 1.17384e-03
469.5 1.17323e-03
469.6 1.17262e-03
469.7 1.17202e-03
469.8 1.17141e-03
469.9 1.17080e-03
470.0 1.17019e-03
470.1 1.16958e-03
470.2 1.16898e-03
470.3 1.16837e-03
470.4 1.16776e-03
470.5 1.16715e-03
470.6 1.16655e-03
470.7 1.16594e-03
470.8 1.16533e-03
470.9 1.16472e-03
471.0 1.16411e-03
471.1 1.16350e-03
471.2 1.16289e-03
471.3 1.16228e-03
471.4 1.16167e-03
471.5 1.16106e-03
471.6 1.16045e-03
471.7 1.15983e-03
471.8 1.15922e-03
471.9 1.15861e-03
472.0 1.15799e-03
472.1 1.15738e-03
472.2 1.15677e-03
472.3 1.15615e-03
472.4 1.15554e-03
472.5 1.15492e-03
472.6 1.15431e-03
472.7 1.15369e-03
472.8 1.15308e-03
472.9 1.15246e-03
473.0 1.15184e-03
473.1 1.15123e-03
473.2 1.15061e-03
473.3 1.15000e-03
473.4 1.14938e-03
473.5 1.14877e-03
473.6 1.14815e-03
473.7 1.14754e-03
473.8 1.14692e-03
473.9 1.14631e-03
474.0 1.14569e-03
474.1 1.14508e-03
474.2 1.14446e-03
474.3 1.14385e-03
474.4 1.14323e-03
474.5 1.14262e-03
474.6 1.14200e-03
474.7 1.14139e-03
474.8 1.14077e-03
474.9 1.14016e-03
475.0 1.13954e-03
475.1 1.13892e-03
475.2 1.13831e-03
475.3 1.13769e-03
475.4 1.13707e-03
475.5 1.13645e-03
475.6 1.13583e-03
475.7 1.13521e-03
475.8 1.13459e-03
475.9 1.13397e-03
476.0 1.13335e-03
476.1 1.13273e-03
476.2 1.13211e-03
476.3 1.13149e-03
476.4 1.13086e-03
476.5 1.13024e-03
476.6 1.12962e-03
476.7 1.12900e-03
476.8 1.12837e-03
476.9 1.12775e-03
477.0 1.12713e-03
477.1 1.12651e-03
477.2 1.12588e-03
477.3 1.12526e-03
477.4 1.12464e-03
477.5 1.12402e-03
477.6 1.12339e-03
477.7 1.12277e-03
477.8 1.12215e-03
477.9 1.12153e-03
478.0 1.12091e-03
478.1 1.12028e-03
478.2 1.11966e-03
478.3 1.11904e-03
478.4 1.11842e-03
478.5 1.11779e-03
478.6 1.11717e-03
478.7 1.11655e-03
478.8 1.11593e-03
478.9 1.11530e-03
479.0 1.11468e-03
479.1 1.11405e-03
479.2 1.11343e-03
479.3 1.11280e-03
479.4 1.11218e-03
479.5 1.11155e-03
479.6 1.11093e-03
479.7 1.11030e-03
479.8 1.10967e-03
479.9 1.10904e-03
480.0 1.10842e-03
480.1 1.10779e-03
480.2 1.10716e-03
480.3 1.10653e-03
480.4 1.10590e-03
480.5 1.10527e-03
480.6 1.10464e-03
480.7 1.10401e-03
480.8 1.10338e-03
480.9 1.10275e-03
481.0 1.10212e-03
481.1 1.10150e-03
481.2 1.10087e-03
481.3 1.10024e-03
481.4 1.09961e-03
481.5 1.09898e-03
481.6 1.09835e-03
481.7 1.09772e-03
481.8 1.09709e-03
481.9 1.09647e-03
482.0 1.09584e-03
482.1 1.09521e-03
482.2 1.09458e-03
482.3 1.09395e-03
482.4 1.09332e-03
482.5 1.09269e-03
482.6 1.09206e-03
482.7 1.09143e-03
482.8 1.09080e-03
482.9 1.09017e-03
483.0 1.08954e-03
483.1 1.08891e-03
483.2 1.08828e-03
483.3 1.08765e-03
483.4 1.08701e-03
483.5 1.08638e-03
483.6 1.08575e-03
483.7 1.08511e-03
483.8 1.08448e-03
483.9 1.08385e-03
484.0 1.08321e-03
484.1 1.08258e-03
484.2 1.08194e-03
484.3 1.08131e-03
484.4 1.08067e-03
484.5 1.08003e-03
484.6 1.07940e-03
484.7 1.07876e-03
484.8 1.07813e-03
484.9 1.07749e-03
485.0 1.07686e-03
485.1 1.07622e-03
485.2 1.07558e-03
485.3 1.07495e-03
485.4 1.07431e-03
485.5 1.07368e-03
485.6 1.07304e-03
485.7 1.07241e-03
485.8 1.07178e-03
485.9 1.07114e-03
486.0 1.07051e-03
486.1 1.06987e-03
486.2 1.06924e-03
486.3 1.06860e-03
486.4 1.06796e-03
486.5 1.06733e-03
486.6 1.06669e-03
486.7 1.06606e-03
486.8 1.06542e-03
486.9 1.06478e-03
487.0 1.06414e-03
487.1 1.06351e-03
487.2 1.06287e-03
487.3 1.06223e-03
487.4 1.06159e-03
487.5 1.06095e-03
487.6 1.06031e-03
487.7 1.05967e-03
487.8 1.05903e-03
487.9 1.05839e-03
488.0 1.05775e-03
488.1 1.05711e-03
488.2 1.05646e-03
488.3 1.05582e-03
488.4 1.05518e-03
488.5 1.05454e-03
488.6 1.05390e-03
488.7 1.05325e-03
488.8 1.05261e-03
488.9 1.05197e-03
489.0 1.05133e-03
489.1 1.05069e-03
489.2 1.05005e-03
489.3 1.04940e-03
489.4 1.04876e-03
489.5 1.04812e-03
489.6 1.04748e-03
489.7 1.04684e-03
489.8 1.04620e-03
489.9 1.04556e-03
490.0 1.04492e-03
490.1 1.04427e-03
490.2 1.04363e-03
490.3 1.04299e-03
490.4 1.04235e-03
490.5 1.04171e-03
490.6 1.04106e-03
490.7 1.04042e-03
490.8 1.03978e-03
490.9 1.03914e-03
491.0 1.03849e-03
491.1 1.03785e-03
491.2 1.03720e-03
491.3 1.03656e-03
491.4 1.03591e-03
491.5 1.03527e-03
491.6 1.03462e-03
491.7 1.03397e-03
491.8 1.03333e-03
491.9 1.03268e-03
492.0 1.03203e-03
492.1 1.03138e-03
492.2 1.03074e-03
492.3 1.03009e-03
492.4 1.02944e-03
492.5 1.02879e-03
492.6 1.02814e-03
492.7 1.02750e-03
492.8 1.02685e-03
492.9 1.02620e-03
493.0 1.02555e-03
493.1 1.02491e-03
493.2 1.02426e-03
493.3 1.02361e-03
493.4 1.02296e-03
493.5 1.02232e-03
493.6 1.02167e-03
493.7 1.02102e-03
493.8 1.02038e-03
493.9 1.01973e-03
494.0 1.01908e-03
494.1 1.01843e-03
494.2 1.01779e-03
494.3 1.01714e-03
494.4 1.01649e-03
494.5 1.01584e-03
494.6 1.01519e-03
494.7 1.01454e-03
494.8 1.01390e-03
494.9 1.01325e-03
495.0 1.01260e-03
495.1 1.01195e-03
495.2 1.01130e-03
495.3 1.01064e-03
495.4 1.00999e-03
495.5 1.00934e-03
495.6 1.00869e-03
495.7 1.00804e-03
495.8 1.00738e-03
495.9 1.00673e-03
496.0 1.00608e-03
496.1 1.00542e-03
496.2 1.00477e-03
496.3 1.00412e-03
496.4 1.00346e-03
496.5 1.00281e-03
496.6 1.00216e-03
496.7 1.00150e-03
496.8 1.00085e-03
496.9 1.00020e-03
497.0 9.99546e-04
497.1 9.98893e-04
497.2 9.98240e-04
497.3 9.97588e-04
497.4 9.96935e-04
497.5 9.96283e-04
497.6 9.95630e-04
497.7 9.94978e-04
497.8 9.94325e-04
497.9 9.93672e-04
498.0 9.93019e-04
498.1 9.92366e-04
498.2 9.91712e-04
498.3 9.91059e-04
498.4 9.90405e-04
498.5 9.89751e-04
498.6 9.89096e-04
498.7 9.88442e-04
498.8 9.87787e-04
498.9 9.87132e-04
499.0 9.86476e-04
499.1 9.85820e-04
499.2 9.85163e-04
499.3 9.84507e-04
499.4 9.83850e-04
499.5 9.83192e-04
499.6 9.82534e-04
499.7 9.81876e-04
499.8 9.81218e-04
499.9 9.80560e-04
500.0 9.79902e-04
500.1 9.79244e-04
500.2 9.78586e-04
500.3 9.77928e-04
500.4 9.77269e-04
500.5 9.76611e-04
500.6 9.75952e-04
500.7 9.75294e-04
500.8 9.74636e-04
500.9 9.73978e-04
501.0 9.73320e-04
501.1 9.72662e-04
501.2 9.72004e-04
501.3 9.71347e-04
501.4 9.70689e-04
501.5 9.70032e-04
501.6 9.69374e-04
501.7 9.68717e-04
501.8 9.68059e-04
501.9 9.67402e-04
502.0 9.66744e-04
502.1 9.66086e-04
502.2 9.65428e-04
502.3 9.64769e-04
502.4 9.64110e-04
502.5 9.63450e-04
502.6 9.62791e-04
502.7 9.62131e-04
502.8 9.61470e-04
502.9 9.60810e-04
503.0 9.60148e-04
503.1 9.59487e-04
503.2 9.58826e-04
503.3 9.58164e-04
503.4 9.57501e-04
503.5 9.56839e-04
503.6 9.56176e-04
503.7 9.55513e-04
503.8 9.54850e-04
503.9 9.54186e-04
504.0 9.53523e-04
504.1 9.52859e-04
504.2 9.52196e-04
504.3 9.51532e-04
504.4 9.50869e-04
504.5 9.50206e-04
504.6 9.49543e-04
504.7 9.48880e-04
504.8 9.48217e-04
504.9 9.47555e-04
505.0 9.46892e-04
505.1 9.46230e-04
505.2 9.45568e-04
505.3 9.44905e-04
505.4 9.44243e-04
505.5 9.43581e-04
505.6 9.42918e-04
505.7 9.42256e-04
505.8 9.41594e-04
505.9 9.40931e-04
506.0 9.40268e-04
506.1 9.39604e-04
506.2 9.38941e-04
506.3 9.38278e-04
506.4 9.37614e-04
506.5 9.36950e-04
506.6 9.36285e-04
506.7 9.35620e-04
506.8 9.34955e-04
506.9 9.34289e-04
507.0 9.33623e-04
507.1 9.32957e-04
507.2 9.32291e-04
507.3 9.31624e-04
507.4 9.30957e-04
507.5 9.30290e-04
507.6 9.29622e-04
507.7 9.28955e-04
507.8 9.28287e-04
507.9 9.27620e-04
508.0 9.26952e-04
508.1 9.26285e-04
508.2 9.25617e-04
508.3 9.24950e-04
508.4 9.24282e-04
508.5 9.23615e-04
508.6 9.22947e-04
508.7 9.22280e-04
508.8 9.21613e-04
508.9 9.20946e-04
509.0 9.20279e-04
509.1 9.19612e-04
509.2 9.18945e-04
509.3 9.18279e-04
509.4 9.17612e-04
509.5 9.16945e-04
509.6 9.16279e-04
509.7 9.15612e-04
509.8 9.14945e-04
509.9 9.14278e-04
510.0 9.13611e-04
510.1 9.12943e-04
510.2 9.12276e-04
510.3 9.11608e-04
510.4 9.10939e-04
510.5 9.10270e-04
510.6 9.09601e-04
510.7 9.08932e-04
510.8 9.08262e-04
510.9 9.07592e-04
511.0 9.06922e-04
511.1 9.06251e-04
511.2 9.05580e-04
511.3 9.04909e-04
511.4 9.04238e-04
511.5 9.03567e-04
511.6 9.02896e-04
511.7 9.02224e-04
511.8 9.01553e-04
511.9 9.00881e-04
512.0 9.00209e-04
512.1 8.99538e-04
512.2 8.98866e-04
512.3 8.98195e-04
512.4 8.97524e-04
512.5 8.96852e-04
512.6 8.96181e-04
512.7 8.95510e-04
512.8 8.94839e-04
512.9 8.94168e-04
513.0 8.93498e-04
513.1 8.92827e-04
513.2 8.92156e-04
513.3 8.91486e-04
513.4 8.90815e-04
513.5 8.90144e-04
513.6 8.89473e-04
513.7 8.88802e-04
513.8 8.88131e-04
513.9 8.87460e-04
514.0 8.86788e-04
514.1 8.86117e-04
514.2 8.85444e-04
514.3 8.84772e-04
514.4 8.84099e-04
514.5 8.83426e-04
514.6 8.82753e-04
514.7 8.82080e-04
514.8 8.81406e-04
514.9 8.80732e-04
515.0 8.80058e-04
515.1 8.79383e-04
515.2 8.78708e-04
515.3 8.78034e-04
515.4 8.77359e-04
515.5 8.76683e-04
515.6 8.76008e-04
515.7 8.75333e-04
515.8 8.74658e-04
515.9 8.73983e-04
516.0 8.73307e-04
516.1 8.72632e-04
516.2 8.71957e-04
516.3 8.71282e-04
516.4 8.70607e-04
516.5 8.69932e-04
516.6 8.69257e-04
516.7 8.68583e-04
516.8 8.67909e-04
516.9 8.67234e-04
517.0 8.66560e-04
517.1 8.65886e-04
517.2 8.65213e-04
517.3 8.64539e-04
517.4 8.63864e-04
517.5 8.63190e-04
517.6 8.62516e-04
517.7 8.61841e-04
517.8 8.61167e-04
517.9 8.60492e-04
518.0 8.59817e-04
518.1 8.59142e-04
518.2 8.58467e-04
518.3 8.57791e-04
518.4 8.57115e-04
518.5 8.56439e-04
518.6 8.55762e-04
518.7 8.55085e-04
518.8 8.54407e-04
518.9 8.53730e-04
519.0 8.53052e-04
519.1 8.52374e-04
519.2 8.51696e-04
519.3 8.51018e-04
519.4 8.50340e-04
519.5 8.49661e-04
519.6 8.48983e-04
519.7 8.48305e-04
519.8 8.47626e-04
519.9 8.46948e-04
520.0 8.46270e-04
520.1 8.45591e-04
520.2 8.44913e-04
520.3 8.44235e-04
520.4 8.43558e-04
520.5 8.42880e-04
520.6 8.42203e-04
520.7 8.41525e-04
520.8 8.40848e-04
520.9 8.40171e-04
521.0 8.39494e-04
521.1 8.38817e-04
521.2 8.38140e-04
521.3 8.37463e-04
521.4 8.36785e-04
521.5 8.36108e-04
521.6 8.35430e-04
521.7 8.34753e-04
521.8 8.34075e-04
521.9 8.33397e-04
522.0 8.32719e-04
522.1 8.32041e-04
522.2 8.31362e-04
522.3 8.30683e-04
522.4 8.30004e-04
522.5 8.29324e-04
522.6 8.28644e-04
522.7 8.27964e-04
522.8 8.27284e-04
522.9 8.26603e-04
523.0 8.25923e-04
523.1 8.25242e-04
523.2 8.24561e-04
523.3 8.23880e-04
523.4 8.23199e-04
523.5 8.22517e-04
523.6 8.21836e-04
523.7 8.21155e-04
523.8 8.20474e-04
523.9 8.19792e-04
524.0 8.19112e-04
524.1 8.18431e-04
524.2 8.17750e-04
524.3 8.17070e-04
524.4 8.16389e-04
524.5 8.15709e-04
524.6 8.15029e-04
524.7 8.14349e-04
524.8 8.13670e-04
524.9 8.12990e-04
525.0 8.12310e-04
525.1 8.11630e-04
525.2 8.10950e-04
525.3 8.10271e-04
525.4 8.09591e-04
525.5 8.08911e-04
525.6 8.08232e-04
525.7 8.07552e-04
525.8 8.06871e-04
525.9 8.06191e-04
526.0 8.05510e-04
526.1 8.04829e-04
526.2 8.04148e-04
526.3 8.03466e-04
526.4 8.02784e-04
526.5 8.02102e-04
526.6 8.01419e-04
526.7 8.00737e-04
526.8 8.00054e-04
526.9 7.99371e-04
527.0 7.98688e-04
527.1 7.98005e-04
527.2 7.97321e-04
527.3 7.96638e-04
527.4 7.95955e-04
527.5 7.95272e-04
527.6 7.94588e-04
527.7 7.93905e-04
527.8 7.93222e-04
527.9 7.92539e-04
528.0 7.91856e-04
528.1 7.91173e-04
528.2 7.90491e-04
528.3 7.89808e-04
528.4 7.89126e-04
528.5 7.88444e-04
528.6 7.87762e-04
528.7 7.87080e-04
528.8 7.86398e-04
528.9 7.85717e-04
529.0 7.85035e-04
529.1 7.84353e-04
529.2 7.83672e-04
529.3 7.82990e-04
529.4 7.82308e-04
529.5 7.81626e-04
529.6 7.80944e-04
529.7 7.80262e-04
529.8 7.79579e-04
529.9 7.78896e-04
530.0 7.78213e-04
530.1 7.77530e-04
530.2 7.76846e-04
530.3 7.76163e-04
530.4 7.75479e-04
530.5 7.74795e-04
530.6 7.74111e-04
530.7 7.73426e-04
530.8 7.72742e-04
530.9 7.72057e-04
531.0 7.71372e-04
531.1 7.70687e-04
531.2 7.70002e-04
531.3 7.69317e-04
531.4 7.68632e-04
531.5 7.67947e-04
531.6 7.67262e-04
531.7 7.66578e-04
531.8 7.65893e-04
531.9 7.65208e-04
532.0 7.64524e-04
532.1 7.63840e-04
532.2 7.63155e-04
532.3 7.62472e-04
532.4 7.61788e-04
532.5 7.61104e-04
532.6 7.60421e-04
532.7 7.59737e-04
532.8 7.59054e-04
532.9 7.58370e-04
533.0 7.57687e-04
533.1 7.57004e-04
533.2 7.56320e-04
533.3 7.55637e-04
533.4 7.54953e-04
533.5 7.54269e-04
533.6 7.53585e-04
533.7 7.52901e-04
533.8 7.52217e-04
533.9 7.51532e-04
534.0 7.50848e-04
534.1 7.50163e-04
534.2 7.49478e-04
534.3 7.48793e-04
534.4 7.48108e-04
534.5 7.47423e-04
534.6 7.46737e-04
534.7 7.46051e-04
534.8 7.45365e-04
534.9 7.44679e-04
535.0 7.43993e-04
535.1 7.43307e-04
535.2 7.42621e-04
535.3 7.41935e-04
535.4 7.41249e-04
535.5 7.40563e-04
535.6 7.39877e-04
535.7 7.39191e-04
535.8 7.38505e-04
535.9 7.37820e-04
536.0 7.37134e-04
536.1 7.36449e-04
536.2 7.35764e-04
536.3 7.35079e-04
536.4 7.34394e-04
536.5 7.33710e-04
536.6 7.33025e-04
536.7 7.32341e-04
536.8 7.31656e-04
536.9 7.30972e-04
537.0 7.30288e-04
537.1 7.29604e-04
537.2 7.28920e-04
537.3 7.28236e-04
537.4 7.27551e-04
537.5 7.26866e-04
537.6 7.26182e-04
537.7 7.25497e-04
537.8 7.24811e-04
537.9 7.24126e-04
538.0 7.23441e-04
538.1 7.22755e-04
538.2 7.22069e-04
538.3 7.21383e-04
538.4 7.20696e-04
538.5 7.20010e-04
538.6 7.19323e-04
538.7 7.18637e-04
538.8 7.17950e-04
538.9 7.17263e-04
539.0 7.16576e-04
539.1 7.15890e-04
539.2 7.15203e-04
539.3 7.14516e-04
539.4 7.13830e-04
539.5 7.13143e-04
539.6 7.12457e-04
539.7 7.11771e-04
539.8 7.11085e-04
539.9 7.10399e-04
540.0 7.09713e-04
540.1 7.09028e-04
540.2 7.08343e-04
540.3 7.07658e-04
540.4 7.06973e-04
540.5 7.06288e-04
540.6 7.05603e-04
540.7 7.04918e-04
540.8 7.04234e-04
540.9 7.03549e-04
541.0 7.02864e-04
541.1 7.02180e-04
541.2 7.01495e-04
541.3 7.00810e-04
541.4 7.00125e-04
541.5 6.99440e-04
541.6 6.98755e-04
541.7 6.98070e-04
541.8 6.97384e-04
541.9 6.96699e-04
542.0 6.96013e-04
542.1 6.95327e-04
542.2 6.94641e-04
542.3 6.93954e-04
542.4 6.93268e-04
542.5 6.92582e-04
542.6 6.91895e-04
542.7 6.91208e-04
542.8 6.90522e-04
542.9 6.89835e-04
543.0 6.89148e-04
543.1 6.88462e-04
543.2 6.87775e-04
543.3 6.87089e-04
543.4 6.86403e-04
543.5 6.85717e-04
543.6 6.85031e-04
543.7 6.84345e-04
543.8 6.83660e-04
543.9 6.82974e-04
544.0 6.82289e-04
544.1 6.81604e-04
544.2 6.80919e-04
544.3 6.80234e-04
544.4 6.79549e-04
544.5 6.78865e-04
544.6 6.78180e-04
544.7 6.77496e-04
544.8 6.76811e-04
544.9 6.76127e-04
545.0 6.75442e-04
545.1 6.74758e-04
545.2 6.74073e-04
545.3 6.73389e-04
545.4 6.72704e-04
545.5 6.72019e-04
545.6 6.71334e-04
545.7 6.70649e-04
545.8 6.69964e-04
545.9 6.69279e-04
546.0 6.68593e-04
546.1 6.67907e-04
546.2 6.67221e-04
546.3 6.66536e-04
546.4 6.65849e-04
546.5 6.65163e-04
546.6 6.64477e-04
546.7 6.63791e-04
546.8 6.63105e-04
546.9 6.62419e-04
547.0 6.61733e-04
547.1 6.61047e-04
547.2 6.60361e-04
547.3 6.59676e-04
547.4 6.58990e-04
547.5 6.58305e-04
547.6 6.57620e-04
547.7 6.56935e-04
547.8 6.56250e-04
547.9 6.55565e-04
548.0 6.54881e-04
548.1 6.54197e-04
548.2 6.53513e-04
548.3 6.52829e-04
548.4 6.52145e-04
548.5 6.51461e-04
548.6 6.50778e-04
548.7 6.50094e-04
548.8 6.49411e-04
548.9 6.48727e-04
549.0 6.48043e-04
549.1 6.47360e-04
549.2 6.46676e-04
549.3 6.45992e-04
549.4 6.45308e-04
549.5 6.44624e-04
549.6 6.43940e-04
549.7 6.43256e-04
549.8 6.42572e-04
549.9 6.41887e-04
550.0 6.41203e-04
550.1 6.40518e-04
550.2 6.39833e-04
550.3 6.39149e-04
550.4 6.38464e-04
550.5 6.37780e-04
550.6 6.37095e-04
550.7 6.36410e-04
550.8 6.35726e-04
550.9 6.35041e-04
551.0 6.34357e-04
551.1 6.33672e-04
551.2 6.32988e-04
551.3 6.32304e-04
551.4 6.31620e-04
551.5 6.30936e-04
551.6 6.30253e-04
551.7 6.29569e-04
551.8 6.28886e-04
551.9 6.28203e-04
552.0 6.27521e-04
552.1 6.26838e-04
552.2 6.26155e-04
552.3 6.25473e-04
552.4 6.24791e-04
552.5 6.24108e-04
552.6 6.23426e-04
552.7 6.22744e-04
552.8 6.22062e-04
552.9 6.21380e-04
553.0 6.20698e-04
553.1 6.20016e-04
553.2 6.19333e-04
553.3 6.18651e-04
553.4 6.17969e-04
553.5 6.17286e-04
553.6 6.16604e-04
553.7 6.15921e-04
553.8 6.15239e-04
553.9 6.14556e-04
554.0 6.13873e-04
554.1 6.13190e-04
554.2 6.12507e-04
554.3 6.11824e-04
554.4 6.11141e-04
554.5 6.10458e-04
554.6 6.09775e-04
554.7 6.09093e-04
554.8 6.08410e-04
554.9 6.07727e-04
555.0 6.07045e-04
555.1 6.06363e-04
555.2 6.05681e-04
555.3 6.04999e-04
555.4 6.04317e-04
555.5 6.03636e-04
555.6 6.02955e-04
555.7 6.02274e-04
555.8 6.01593e-04
555.9 6.00913e-04
556.0 6.00232e-04
556.1 5.99552e-04
556.2 5.98872e-04
556.3 5.98191e-04
556.4 5.97511e-04
556.5 5.96831e-04
556.6 5.96151e-04
556.7 5.95472e-04
556.8 5.94792e-04
556.9 5.94112e-04
557.0 5.93432e-04
557.1 5.92752e-04
557.2 5.92072e-04
557.3 5.91392e-04
557.4 5.90712e-04
557.5 5.90032e-04
557.6 5.89352e-04
557.7 5.88672e-04
557.8 5.87991e-04
557.9 5.87311e-04
558.0 5.86631e-04
558.1 5.85950e-04
558.2 5.85270e-04
558.3 5.84589e-04
558.4 5.83909e-04
558.5 5.83229e-04
558.6 5.82549e-04
558.7 5.81869e-04
558.8 5.81189e-04
558.9 5.80509e-04
559.0 5.79830e-04
559.1 5.79150e-04
559.2 5.78471e-04
559.3 5.77792e-04
559.4 5.77113e-04
559.5 5.76435e-04
559.6 5.75757e-04
559.7 5.75078e-04
559.8 5.74401e-04
559.9 5.73723e-04
560.0 5.73045e-04
560.1 5.72368e-04
560.2 5.71691e-04
560.3 5.71014e-04
560.4 5.70337e-04
560.5 5.69660e-04
560.6 5.68983e-04
560.7 5.68306e-04
560.8 5.67629e-04
560.9 5.66952e-04
561.0 5.66275e-04
561.1 5.65599e-04
561.2 5.64922e-04
561.3 5.64245e-04
561.4 5.63568e-04
561.5 5.62891e-04
561.6 5.62214e-04
561.7 5.61537e-04
561.8 5.60860e-04
561.9 5.60183e-04
562.0 5.59506e-04
562.1 5.58828e-04
562.2 5.58151e-04
562.3 5.57475e-04
562.4 5.56798e-04
562.5 5.56121e-04
562.6 5.55444e-04
562.7 5.54768e-04
562.8 5.54091e-04
562.9 5.53415e-04
563.0 5.52739e-04
563.1 5.52064e-04
563.2 5.51388e-04
563.3 5.50713e-04
563.4 5.50038e-04
563.5 5.49363e-04
563.6 5.48688e-04
563.7 5.48014e-04
563.8 5.47340e-04
563.9 5.46666e-04
564.0 5.45992e-04
564.1 5.45318e-04
564.2 5.44645e-04
564.3 5.43972e-04
564.4 5.43298e-04
564.5 5.42625e-04
564.6 5.41952e-04
564.7 5.41279e-04
564.8 5.40606e-04
564.9 5.39933e-04
565.0 5.39259e-04
565.1 5.38586e-04
565.2 5.37913e-04
565.3 5.37240e-04
565.4 5.36567e-04
565.5 5.35893e-04
565.6 5.35220e-04
565.7 5.34547e-04
565.8 5.33874e-04
565.9 5.33200e-04
566.0 5.32527e-04
566.1 5.31854e-04
566.2 5.31181e-04
566.3 5.30508e-04
566.4 5.29835e-04
566.5 5.29163e-04
566.6 5.28490e-04
566.7 5.27818e-04
566.8 5.27146e-04
566.9 5.26475e-04
567.0 5.25803e-04
567.1 5.25132e-04
567.2 5.24461e-04
567.3 5.23790e-04
567.4 5.23119e-04
567.5 5.22449e-04
567.6 5.21779e-04
567.7 5.21109e-04
567.8 5.20439e-04
567.9 5.19770e-04
568.0 5.19100e-04
568.1 5.18431e-04
568.2 5.17762e-04
568.3 5.17093e-04
568.4 5.16424e-04
568.5 5.15755e-04
568.6 5.15087e-04
568.7 5.14418e-04
568.8 5.13749e-04
568.9 5.13081e-04
569.0 5.12412e-04
569.1 5.11744e-04
569.2 5.11075e-04
569.3 5.10407e-04
569.4 5.09738e-04
569.5 5.09070e-04
569.6 5.08401e-04
569.7 5.07733e-04
569.8 5.07065e-04
569.9 5.06396e-04
570.0 5.05728e-04
570.1 5.05060e-04
570.2 5.04392e-04
570.3 5.03724e-04
570.4 5.03057e-04
570.5 5.02389e-04
570.6 5.01722e-04
570.7 5.01055e-04
570.8 5.00388e-04
570.9 4.99722e-04
571.0 4.99055e-04
571.1 4.98389e-04
571.2 4.97724e-04
571.3 4.97058e-04
571.4 4.96393e-04
571.5 4.95728e-04
571.6 4.95063e-04
571.7 4.94398e-04
571.8 4.93734e-04
571.9 4.93070e-04
572.0 4.92406e-04
572.1 4.91742e-04
572.2 4.91078e-04
572.3 4.90415e-04
572.4 4.89751e-04
572.5 4.89088e-04
572.6 4.88425e-04
572.7 4.87762e-04
572.8 4.87098e-04
572.9 4.86435e-04
573.0 4.85772e-04
573.1 4.85109e-04
573.2 4.84446e-04
573.3 4.83783e-04
573.4 4.83121e-04
573.5 4.82458e-04
573.6 4.81795e-04
573.7 4.81132e-04
573.8 4.80470e-04
573.9 4.79807e-04
574.0 4.79145e-04
574.1 4.78482e-04
574.2 4.77820e-04
574.3 4.77158e-04
574.4 4.76497e-04
574.5 4.75835e-04
574.6 4.75174e-04
574.7 4.74512e-04
574.8 4.73852e-04
574.9 4.73191e-04
575.0 4.72531e-04
575.1 4.71871e-04
575.2 4.71211e-04
575.3 4.70552e-04
575.4 4.69893e-04
575.5 4.69234e-04
575.6 4.68575e-04
575.7 4.67917e-04
575.8 4.67258e-04
575.9 4.66600e-04
576.0 4.65943e-04
576.1 4.65285e-04
576.2 4.64627e-04
576.3 4.63970e-04
576.4 4.63312e-04
576.5 4.62655e-04
576.6 4.61998e-04
576.7 4.61341e-04
576.8 4.60684e-04
576.9 4.60027e-04
577.0 4.59370e-04
577.1 4.58713e-04
577.2 4.58056e-04
577.3 4.57400e-04
577.4 4.56743e-04
577.5 4.56087e-04
577.6 4.55430e-04
577.7 4.54774e-04
577.8 4.54118e-04
577.9 4.53462e-04
578.0 4.52806e-04
578.1 4.52150e-04
578.2 4.51495e-04
578.3 4.50840e-04
578.4 4.50185e-04
578.5 4.49530e-04
578.6 4.48876e-04
578.7 4.48222e-04
578.8 4.47568e-04
578.9 4.46915e-04
579.0 4.46261e-04
579.1 4.45608e-04
579.2 4.44956e-04
579.3 4.44303e-04
579.4 4.43651e-04
579.5 4.42999e-04
579.6 4.42347e-04
579.7 4.41696e-04
579.8 4.41045e-04
579.9 4.40393e-04
580.0 4.39743e-04
580.1 4.39092e-04
580.2 4.38441e-04
580.3 4.37791e-04
580.4 4.37140e-04
580.5 4.36490e-04
580.6 4.35840e-04
580.7 4.35190e-04
580.8 4.34540e-04
580.9 4.33891e-04
581.0 4.33241e-04
581.1 4.32591e-04
581.2 4.31942e-04
581.3 4.31293e-04
581.4 4.30643e-04
581.5 4.29994e-04
581.6 4.29345e-04
581.7 4.28696e-04
581.8 4.28048e-04
581.9 4.27400e-04
582.0 4.26751e-04
582.1 4.26103e-04
582.2 4.25456e-04
582.3 4.24808e-04
582.4 4.24161e-04
582.5 4.23514e-04
582.6 4.22867e-04
582.7 4.22221e-04
582.8 4.21575e-04
582.9 4.20929e-04
583.0 4.20284e-04
583.1 4.19639e-04
583.2 4.18994e-04
583.3 4.18350e-04
583.4 4.17705e-04
583.5 4.17061e-04
583.6 4.16418e-04
583.7 4.15774e-04
583.8 4.15131e-04
583.9 4.14487e-04
584.0 4.13845e-04
584.1 4.13202e-04
584.2 4.12559e-04
584.3 4.11917e-04
584.4 4.11275e-04
584.5 4.10632e-04
584.6 4.09990e-04
584.7 4.09349e-04
584.8 4.08707e-04
584.9 4.08065e-04
585.0 4.07424e-04
585.1 4.06782e-04
585.2 4.06141e-04
585.3 4.05500e-04
585.4 4.04859e-04
585.5 4.04218e-04
585.6 4.03578e-04
585.7 4.02937e-04
585.8 4.02297e-04
585.9 4.01657e-04
586.0 4.01018e-04
586.1 4.00378e-04
586.2 3.99739e-04
586.3 3.99101e-04
586.4 3.98462e-04
586.5 3.97824e-04
586.6 3.97186e-04
586.7 3.96548e-04
586.8 3.95911e-04
586.9 3.95274e-04
587.0 3.94637e-04
587.1 3.94001e-04
587.2 3.93365e-04
587.3 3.92729e-04
587.4 3.92094e-04
587.5 3.91459e-04
587.6 3.90824e-04
587.7 3.90189e-04
587.8 3.89554e-04
587.9 3.88920e-04
588.0 3.88286e-04
588.1 3.87652e-04
588.2 3.87018e-04
588.3 3.86385e-04
588.4 3.85751e-04
588.5 3.85118e-04
588.6 3.84485e-04
588.7 3.83852e-04
588.8 3.83220e-04
588.9 3.82587e-04
589.0 3.81955e-04
589.1 3.81323e-04
589.2 3.80691e-04
589.3 3.80059e-04
589.4 3.79427e-04
589.5 3.78796e-04
589.6 3.78165e-04
589.7 3.77534e-04
589.8 3.76903e-04
589.9 3.76273e-04
590.0 3.75643e-04
590.1 3.75013e-04
590.2 3.74384e-04
590.3 3.73755e-04
590.4 3.73126e-04
590.5 3.72497e-04
590.6 3.71869e-04
590.7 3.71241e-04
590.8 3.70614e-04
590.9 3.69986e-04
591.0 3.69360e-04
591.1 3.68733e-04
591.2 3.68107e-04
591.3 3.67481e-04
591.4 3.66855e-04
591.5 3.66230e-04
591.6 3.65605e-04
591.7 3.64980e-04
591.8 3.64355e-04
591.9 3.63731e-04
592.0 3.63107e-04
592.1 3.62483e-04
592.2 3.61860e-04
592.3 3.61236e-04
592.4 3.60613e-04
592.5 3.59990e-04
592.6 3.59367e-04
592.7 3.58744e-04
592.8 3.58122e-04
592.9 3.57499e-04
593.0 3.56877e-04
593.1 3.56255e-04
593.2 3.55633e-04
593.3 3.55012e-04
593.4 3.54390e-04
593.5 3.53769e-04
593.6 3.53149e-04
593.7 3.52528e-04
593.8 3.51908e-04
593.9 3.51288e-04
594.0 3.50668e-04
594.1 3.50049e-04
594.2 3.49430e-04
594.3 3.48811e-04
594.4 3.48193e-04
594.5 3.47575e-04
594.6 3.46958e-04
594.7 3.46341e-04
594.8 3.45724e-04
594.9 3.45107e-04
595.0 3.44491e-04
595.1 3.43876e-04
595.2 3.43260e-04
595.3 3.42645e-04
595.4 3.42030e-04
595.5 3.41416e-04
595.6 3.40801e-04
595.7 3.40187e-04
595.8 3.39574e-04
595.9 3.38960e-04
596.0 3.38347e-04
596.1 3.37734e-04
596.2 3.37122e-04
596.3 3.36509e-04
596.4 3.35897e-04
596.5 3.35285e-04
596.6 3.34673e-04
596.7 3.34061e-04
596.8 3.33450e-04
596.9 3.32839e-04
597.0 3.32228e-04
597.1 3.31617e-04
597.2 3.31006e-04
597.3 3.30396e-04
597.4 3.29786e-04
597.5 3.29177e-04
597.6 3.28567e-04
597.7 3.27958e-04
597.8 3.27349e-04
597.9 3.26741e-04
598.0 3.26133e-04
598.1 3.25525e-04
598.2 3.24918e-04
598.3 3.24311e-04
598.4 3.23704e-04
598.5 3.23098e-04
598.6 3.22493e-04
598.7 3.21887e-04
598.8 3.21282e-04
598.9 3.20678e-04
599.0 3.20073e-04
599.1 3.19469e-04
599.2 3.18866e-04
599.3 3.18262e-04
599.4 3.17659e-04
599.5 3.17057e-04
599.6 3.16454e-04
599.7 3.15852e-04
599.8 3.15251e-04
599.9 3.14649e-04
600.0 3.14048e-04
600.1 3.13447e-04
600.2 3.12846e-04
600.3 3.12246e-04
600.4 3.11646e-04
600.5 3.11046e-04
600.6 3.10446e-04
600.7 3.09846e-04
600.8 3.09247e-04
600.9 3.08648e-04
601.0 3.08049e-04
601.1 3.07451e-04
601.2 3.06853e-04
601.3 3.06255e-04
601.4 3.05657e-04
601.5 3.05060e-04
601.6 3.04463e-04
601.7 3.03867e-04
601.8 3.03271e-04
601.9 3.02675e-04
602.0 3.02080e-04
602.1 3.01485e-04
602.2 3.00890e-04
602.3 3.00296e-04
602.4 2.99702e-04
602.5 2.99109e-04
602.6 2.98516e-04
602.7 2.97923e-04
602.8 2.97331e-04
602.9 2.96739e-04
603.0 2.96148e-04
603.1 2.95557e-04
603.2 2.94966e-04
603.3 2.94375e-04
603.4 2.93785e-04
603.5 2.93196e-04
603.6 2.92606e-04
603.7 2.92017e-04
603.8 2.91429e-04
603.9 2.90840e-04
604.0 2.90252e-04
604.1 2.89664e-04
604.2 2.89076e-04
604.3 2.88489e-04
604.4 2.87902e-04
604.5 2.87315e-04
604.6 2.86729e-04
604.7 2.86143e-04
604.8 2.85557e-04
604.9 2.84971e-04
605.0 2.84386e-04
605.1 2.83801e-04
605.2 2.83216e-04
605.3 2.82632e-04
605.4 2.82048e-04
605.5 2.81465e-04
605.6 2.80882e-04
605.7 2.80299e-04
605.8 2.79716e-04
605.9 2.79134e-04
606.0 2.78553e-04
606.1 2.77972e-04
606.2 2.77391e-04
606.3 2.76811e-04
606.4 2.76231e-04
606.5 2.75651e-04
606.6 2.75072e-04
606.7 2.74493e-04
606.8 2.73915e-04
606.9 2.73337e-04
607.0 2.72760e-04
607.1 2.72183e-04
607.2 2.71606e-04
607.3 2.71030e-04
607.4 2.70454e-04
607.5 2.69878e-04
607.6 2.69303e-04
607.7 2.68728e-04
607.8 2.68153e-04
607.9 2.67579e-04
608.0 2.67005e-04
608.1 2.66431e-04
608.2 2.65858e-04
608.3 2.65285e-04
608.4 2.64712e-04
608.5 2.64140e-04
608.6 2.63568e-04
608.7 2.62996e-04
608.8 2.62425e-04
608.9 2.61854e-04
609.0 2.61284e-04
609.1 2.60713e-04
609.2 2.60143e-04
609.3 2.59574e-04
609.4 2.59005e-04
609.5 2.58436e-04
609.6 2.57868e-04
609.7 2.57300e-04
609.8 2.56732e-04
609.9 2.56165e-04
610.0 2.55599e-04
610.1 2.55032e-04
610.2 2.54467e-04
610.3 2.53901e-04
610.4 2.53337e-04
610.5 2.52772e-04
610.6 2.52208e-04
610.7 2.51645e-04
610.8 2.51082e-04
610.9 2.50519e-04
611.0 2.49956e-04
611.1 2.49395e-04
611.2 2.48833e-04
611.3 2.48272e-04
611.4 2.47711e-04
611.5 2.47151e-04
611.6 2.46591e-04
611.7 2.46031e-04
611.8 2.45472e-04
611.9 2.44913e-04
612.0 2.44355e-04
612.1 2.43796e-04
612.2 2.43239e-04
612.3 2.42681e-04
612.4 2.42124e-04
612.5 2.41567e-04
612.6 2.41010e-04
612.7 2.40454e-04
612.8 2.39899e-04
612.9 2.39343e-04
613.0 2.38788e-04
613.1 2.38234e-04
613.2 2.37680e-04
613.3 2.37126e-04
613.4 2.36573e-04
613.5 2.36020e-04
613.6 2.35467e-04
613.7 2.34915e-04
613.8 2.34364e-04
613.9 2.33813e-04
614.0 2.33263e-04
614.1 2.32712e-04
614.2 2.32163e-04
614.3 2.31614e-04
614.4 2.31065e-04
614.5 2.30517e-04
614.6 2.29969e-04
614.7 2.29422e-04
614.8 2.28875e-04
614.9 2.28329e-04
615.0 2.27783e-04
615.1 2.27237e-04
615.2 2.26692e-04
615.3 2.26148e-04
615.4 2.25603e-04
615.5 2.25059e-04
615.6 2.24516e-04
615.7 2.23973e-04
615.8 2.23430e-04
615.9 2.22888e-04
616.0 2.22346e-04
616.1 2.21804e-04
616.2 2.21263e-04
616.3 2.20722e-04
616.4 2.20182e-04
616.5 2.19642e-04
616.6 2.19102e-04
616.7 2.18563e-04
616.8 2.18024e-04
616.9 2.17486e-04
617.0 2.16948e-04
617.1 2.16411e-04
617.2 2.15873e-04
617.3 2.15337e-04
617.4 2.14801e-04
617.5 2.14265e-04
617.6 2.13730e-04
617.7 2.13195e-04
617.8 2.12661e-04
617.9 2.12128e-04
618.0 2.11594e-04
618.1 2.11062e-04
618.2 2.10530e-04
618.3 2.09998e-04
618.4 2.09467e-04
618.5 2.08936e-04
618.6 2.08406e-04
618.7 2.07876e-04
618.8 2.07346e-04
618.9 2.06817e-04
619.0 2.06289e-04
619.1 2.05761e-04
619.2 2.05234e-04
619.3 2.04706e-04
619.4 2.04180e-04
619.5 2.03654e-04
619.6 2.03128e-04
619.7 2.02602e-04
619.8 2.02077e-04
619.9 2.01553e-04
620.0 2.01029e-04
620.1 2.00505e-04
620.2 1.99982e-04
620.3 1.99459e-04
620.4 1.98937e-04
620.5 1.98415e-04
620.6 1.97893e-04
620.7 1.97372e-04
620.8 1.96852e-04
620.9 1.96332e-04
621.0 1.95812e-04
621.1 1.95293e-04
621.2 1.94774e-04
621.3 1.94256e-04
621.4 1.93739e-04
621.5 1.93221e-04
621.6 1.92705e-04
621.7 1.92189e-04
621.8 1.91673e-04
621.9 1.91158e-04
622.0 1.90643e-04
622.1 1.90129e-04
622.2 1.89616e-04
622.3 1.89103e-04
622.4 1.88590e-04
622.5 1.88078e-04
622.6 1.87567e-04
622.7 1.87056e-04
622.8 1.86545e-04
622.9 1.86035e-04
623.0 1.85526e-04
623.1 1.85017e-04
623.2 1.84508e-04
623.3 1.84000e-04
623.4 1.83492e-04
623.5 1.82985e-04
623.6 1.82478e-04
623.7 1.81972e-04
623.8 1.81466e-04
623.9 1.80961e-04
624.0 1.80456e-04
624.1 1.79952e-04
624.2 1.79448e-04
624.3 1.78944e-04
624.4 1.78441e-04
624.5 1.77938e-04
624.6 1.77436e-04
624.7 1.76935e-04
624.8 1.76434e-04
624.9 1.75933e-04
625.0 1.75433e-04
625.1 1.74933e-04
625.2 1.74434e-04
625.3 1.73936e-04
625.4 1.73438e-04
625.5 1.72941e-04
625.6 1.72444e-04
625.7 1.71947e-04
625.8 1.71452e-04
625.9 1.70956e-04
626.0 1.70462e-04
626.1 1.69967e-04
626.2 1.69474e-04
626.3 1.68981e-04
626.4 1.68488e-04
626.5 1.67996e-04
626.6 1.67505e-04
626.7 1.67014e-04
626.8 1.66523e-04
626.9 1.66033e-04
627.0 1.65544e-04
627.1 1.65055e-04
627.2 1.64567e-04
627.3 1.64079e-04
627.4 1.63591e-04
627.5 1.63105e-04
627.6 1.62618e-04
627.7 1.62132e-04
627.8 1.61647e-04
627.9 1.61162e-04
628.0 1.60677e-04
628.1 1.60194e-04
628.2 1.59710e-04
628.3 1.59227e-04
628.4 1.58745e-04
628.5 1.58263e-04
628.6 1.57782e-04
628.7 1.57301e-04
628.8 1.56821e-04
628.9 1.56341e-04
629.0 1.55862e-04
629.1 1.55383e-04
629.2 1.54905e-04
629.3 1.54428e-04
629.4 1.53951e-04
629.5 1.53474e-04
629.6 1.52998e-04
629.7 1.52523e-04
629.8 1.52049e-04
629.9 1.51575e-04
630.0 1.51101e-04
630.1 1.50628e-04
630.2 1.50156e-04
630.3 1.49684e-04
630.4 1.49213e-04
630.5 1.48742e-04
630.6 1.48272e-04
630.7 1.47803e-04
630.8 1.47334e-04
630.9 1.46865e-04
631.0 1.46397e-04
631.1 1.45930e-04
631.2 1.45463e-04
631.3 1.44997e-04
631.4 1.44531e-04
631.5 1.44066e-04
631.6 1.43602e-04
631.7 1.43137e-04
631.8 1.42674e-04
631.9 1.42211e-04
632.0 1.41748e-04
632.1 1.41286e-04
632.2 1.40825e-04
632.3 1.40364e-04
632.4 1.39904e-04
632.5 1.39444e-04
632.6 1.38985e-04
632.7 1.38526e-04
632.8 1.38068e-04
632.9 1.37611e-04
633.0 1.37154e-04
633.1 1.36698e-04
633.2 1.36242e-04
633.3 1.35787e-04
633.4 1.35332e-04
633.5 1.34878e-04
633.6 1.34425e-04
633.7 1.33972e-04
633.8 1.33520e-04
633.9 1.33069e-04
634.0 1.32618e-04
634.1 1.32168e-04
634.2 1.31718e-04
634.3 1.31269e-04
634.4 1.30820e-04
634.5 1.30373e-04
634.6 1.29925e-04
634.7 1.29479e-04
634.8 1.29033e-04
634.9 1.28587e-04
635.0 1.28142e-04
635.1 1.27698e-04
635.2 1.27254e-04
635.3 1.26811e-04
635.4 1.26368e-04
635.5 1.25926e-04
635.6 1.25484e-04
635.7 1.25043e-04
635.8 1.24603e-04
635.9 1.24163e-04
636.0 1.23724e-04
636.1 1.23285e-04
636.2 1.22847e-04
636.3 1.22410e-04
636.4 1.21973e-04
636.5 1.21537e-04
636.6 1.21101e-04
636.7 1.20666e-04
636.8 1.20232e-04
636.9 1.19798e-04
637.0 1.19365e-04
637.1 1.18932e-04
637.2 1.18500e-04
637.3 1.18069e-04
637.4 1.17638e-04
637.5 1.17208e-04
637.6 1.16779e-04
637.7 1.16350e-04
637.8 1.15922e-04
637.9 1.15494e-04
638.0 1.15068e-04
638.1 1.14641e-04
638.2 1.14216e-04
638.3 1.13791e-04
638.4 1.13367e-04
638.5 1.12943e-04
638.6 1.12520e-04
638.7 1.12098e-04
638.8 1.11676e-04
638.9 1.11255e-04
639.0 1.10834e-04
639.1 1.10414e-04
639.2 1.09995e-04
639.3 1.09576e-04
639.4 1.09158e-04
639.5 1.08740e-04
639.6 1.08323e-04
639.7 1.07907e-04
639.8 1.07491e-04
639.9 1.07076e-04
640.0 1.06662e-04
640.1 1.06248e-04
640.2 1.05835e-04
640.3 1.05422e-04
640.4 1.05010e-04
640.5 1.04599e-04
640.6 1.04188e-04
640.7 1.03778e-04
640.8 1.03369e-04
640.9 1.02960e-04
641.0 1.02552e-04
641.1 1.02145e-04
641.2 1.01738e-04
641.3 1.01332e-04
641.4 1.00927e-04
641.5 1.00522e-04
641.6 1.00118e-04
641.7 9.97152e-05
641.8 9.93125e-05
641.9 9.89105e-05
642.0 9.85092e-05
642.1 9.81086e-05
642.2 9.77086e-05
642.3 9.73093e-05
642.4 9.69106e-05
642.5 9.65126e-05
642.6 9.61152e-05
642.7 9.57185e-05
642.8 9.53225e-05
642.9 9.49271e-05
643.0 9.45323e-05
643.1 9.41382e-05
643.2 9.37447e-05
643.3 9.33519e-05
643.4 9.29598e-05
643.5 9.25683e-05
643.6 9.21775e-05
643.7 9.17873e-05
643.8 9.13978e-05
643.9 9.10089e-05
644.0 9.06207e-05
644.1 9.02332e-05
644.2 8.98464e-05
644.3 8.94602e-05
644.4 8.90747e-05
644.5 8.86899e-05
644.6 8.83057e-05
644.7 8.79223e-05
644.8 8.75395e-05
644.9 8.71575e-05
645.0 8.67761e-05
645.1 8.63954e-05
645.2 8.60155e-05
645.3 8.56362e-05
645.4 8.52576e-05
645.5 8.48798e-05
645.6 8.45027e-05
645.7 8.41262e-05
645.8 8.37505e-05
645.9 8.33755e-05
646.0 8.30012e-05
646.1 8.26276e-05
646.2 8.22547e-05
646.3 8.18825e-05
646.4 8.15109e-05
646.5 8.11401e-05
646.6 8.07700e-05
646.7 8.04005e-05
646.8 8.00318e-05
646.9 7.96637e-05
647.0 7.92964e-05
647.1 7.89297e-05
647.2 7.85637e-05
647.3 7.81984e-05
647.4 7.78338e-05
647.5 7.74699e-05
647.6 7.71067e-05
647.7 7.67441e-05
647.8 7.63823e-05
647.9 7.60212e-05
648.0 7.56608e-05
648.1 7.53011e-05
648.2 7.49421e-05
648.3 7.45838e-05
648.4 7.42262e-05
648.5 7.38694e-05
648.6 7.35133e-05
648.7 7.31580e-05
648.8 7.28033e-05
648.9 7.24494e-05
649.0 7.20962e-05
649.1 7.17438e-05
649.2 7.13921e-05
649.3 7.10411e-05
649.4 7.06909e-05
649.5 7.03415e-05
649.6 6.99927e-05
649.7 6.96448e-05
649.8 6.92975e-05
649.9 6.89511e-05
650.0 6.86053e-05
650.1 6.82603e-05
650.2 6.79160e-05
650.3 6.75724e-05
650.4 6.72296e-05
650.5 6.68875e-05
650.6 6.65462e-05
650.7 6.62056e-05
650.8 6.58657e-05
650.9 6.55265e-05
651.0 6.51881e-05
651.1 6.48504e-05
651.2 6.45134e-05
651.3 6.41772e-05
651.4 6.38417e-05
651.5 6.35069e-05
651.6 6.31729e-05
651.7 6.28396e-05
651.8 6.25071e-05
651.9 6.21753e-05
652.0 6.18443e-05
652.1 6.15140e-05
652.2 6.11845e-05
652.3 6.08557e-05
652.4 6.05277e-05
652.5 6.02004e-05
652.6 5.98739e-05
652.7 5.95482e-05
652.8 5.92233e-05
652.9 5.88991e-05
653.0 5.85758e-05
653.1 5.82532e-05
653.2 5.79313e-05
653.3 5.76103e-05
653.4 5.72900e-05
653.5 5.69705e-05
653.6 5.66518e-05
653.7 5.63339e-05
653.8 5.60167e-05
653.9 5.57004e-05
654.0 5.53848e-05
654.1 5.50699e-05
654.2 5.47559e-05
654.3 5.44426e-05
654.4 5.41301e-05
654.5 5.38184e-05
654.6 5.35074e-05
654.7 5.31972e-05
654.8 5.28878e-05
654.9 5.25792e-05
655.0 5.22713e-05
655.1 5.19642e-05
655.2 5.16579e-05
655.3 5.13523e-05
655.4 5.10476e-05
655.5 5.07436e-05
655.6 5.04404e-05
655.7 5.01380e-05
655.8 4.98363e-05
655.9 4.95355e-05
656.0 4.92355e-05
656.1 4.89362e-05
656.2 4.86378e-05
656.3 4.83402e-05
656.4 4.80433e-05
656.5 4.77473e-05
656.6 4.74520e-05
656.7 4.71576e-05
656.8 4.68640e-05
656.9 4.65712e-05
657.0 4.62792e-05
657.1 4.59880e-05
657.2 4.56977e-05
657.3 4.54081e-05
657.4 4.51194e-05
657.5 4.48315e-05
657.6 4.45444e-05
657.7 4.42582e-05
657.8 4.39727e-05
657.9 4.36881e-05
658.0 4.34043e-05
658.1 4.31213e-05
658.2 4.28391e-05
658.3 4.25577e-05
658.4 4.22771e-05
658.5 4.19974e-05
658.6 4.17185e-05
658.7 4.14403e-05
658.8 4.11631e-05
658.9 4.08866e-05
659.0 4.06109e-05
659.1 4.03361e-05
659.2 4.00621e-05
659.3 3.97889e-05
659.4 3.95165e-05
659.5 3.92449e-05
659.6 3.89742e-05
659.7 3.87043e-05
659.8 3.84353e-05
659.9 3.81670e-05
660.0 3.78997e-05
660.1 3.76331e-05
660.2 3.73674e-05
660.3 3.71025e-05
660.4 3.68385e-05
660.5 3.65754e-05
660.6 3.63130e-05
660.7 3.60516e-05
660.8 3.57910e-05
660.9 3.55312e-05
661.0 3.52723e-05
661.1 3.50142e-05
661.2 3.47570e-05
661.3 3.45007e-05
661.4 3.42452e-05
661.5 3.39906e-05
661.6 3.37368e-05
661.7 3.34839e-05
661.8 3.32318e-05
661.9 3.29806e-05
662.0 3.27303e-05
662.1 3.24808e-05
662.2 3.22322e-05
662.3 3.19844e-05
662.4 3.17375e-05
662.5 3.14914e-05
662.6 3.12462e-05
662.7 3.10019e-05
662.8 3.07584e-05
662.9 3.05158e-05
663.0 3.02741e-05
663.1 3.00332e-05
663.2 2.97932e-05
663.3 2.95540e-05
663.4 2.93157e-05
663.5 2.90783e-05
663.6 2.88418e-05
663.7 2.86061e-05
663.8 2.83713e-05
663.9 2.81374e-05
664.0 2.79044e-05
664.1 2.76723e-05
664.2 2.74410e-05
664.3 2.72106e-05
664.4 2.69811e-05
664.5 2.67525e-05
664.6 2.65248e-05
664.7 2.62980e-05
664.8 2.60721e-05
664.9 2.58471e-05
665.0 2.56229e-05
665.1 2.53997e-05
665.2 2.51774e-05
665.3 2.49559e-05
665.4 2.47354e-05
665.5 2.45158e-05
665.6 2.42970e-05
665.7 2.40792e-05
665.8 2.38622e-05
665.9 2.36462e-05
666.0 2.34310e-05
666.1 2.32168e-05
666.2 2.30035e-05
666.3 2.27910e-05
666.4 2.25795e-05
666.5 2.23689e-05
666.6 2.21591e-05
666.7 2.19503e-05
666.8 2.17424e-05
666.9 2.15354e-05
667.0 2.13293e-05
667.1 2.11241e-05
667.2 2.09199e-05
667.3 2.07165e-05
667.4 2.05140e-05
667.5 2.03125e-05
667.6 2.01119e-05
667.7 1.99122e-05
667.8 1.97135e-05
667.9 1.95156e-05
668.0 1.93187e-05
668.1 1.91227e-05
668.2 1.89276e-05
668.3 1.87335e-05
668.4 1.85403e-05
668.5 1.83480e-05
668.6 1.81567e-05
668.7 1.79663e-05
668.8 1.77768e-05
668.9 1.75883e-05
669.0 1.74007e-05
669.1 1.72140e-05
669.2 1.70283e-05
669.3 1.68435e-05
669.4 1.66597e-05
669.5 1.64768e-05
669.6 1.62949e-05
669.7 1.61139e-05
669.8 1.59338e-05
669.9 1.57547e-05
670.0 1.55765e-05
670.1 1.53993e-05
670.2 1.52230e-05
670.3 1.50477e-05
670.4 1.48733e-05
670.5 1.46999e-05
670.6 1.45274e-05
670.7 1.43559e-05
670.8 1.41853e-05
670.9 1.40157e-05
671.0 1.38470e-05
671.1 1.36793e-05
671.2 1.35125e-05
671.3 1.33468e-05
671.4 1.31819e-05
671.5 1.30181e-05
671.6 1.28551e-05
671.7 1.26932e-05
671.8 1.25322e-05
671.9 1.23722e-05
672.0 1.22132e-05
672.1 1.20552e-05
672.2 1.18981e-05
672.3 1.17420e-05
672.4 1.15868e-05
672.5 1.14327e-05
672.6 1.12795e-05
672.7 1.11273e-05
672.8 1.09761e-05
672.9 1.08258e-05
673.0 1.06766e-05
673.1 1.05283e-05
673.2 1.03810e-05
673.3 1.02347e-05
673.4 1.00894e-05
673.5 9.94502e-06
673.6 9.80168e-06
673.7 9.65932e-06
673.8 9.51795e-06
673.9 9.37757e-06
674.0 9.23818e-06
674.1 9.09979e-06
674.2 8.96239e-06
674.3 8.82598e-06
674.4 8.69056e-06
674.5 8.55615e-06
674.6 8.42273e-06
674.7 8.29031e-06
674.8 8.15889e-06
674.9 8.02847e-06
675.0 7.89905e-06
675.1 7.77063e-06
675.2 7.64323e-06
675.3 7.51682e-06
675.4 7.39143e-06
675.5 7.26704e-06
675.6 7.14367e-06
675.7 7.02131e-06
675.8 6.89996e-06
675.9 6.77963e-06
676.0 6.66031e-06
676.1 6.54201e-06
676.2 6.42473e-06
676.3 6.30846e-06
676.4 6.19322e-06
676.5 6.07900e-06
676.6 5.96581e-06
676.7 5.85364e-06
676.8 5.74249e-06
676.9 5.63237e-06
677.0 5.52328e-06
677.1 5.41522e-06
677.2 5.30819e-06
677.3 5.20218e-06
677.4 5.09721e-06
677.5 4.99328e-06
677.6 4.89038e-06
677.7 4.78851e-06
677.8 4.68767e-06
677.9 4.58788e-06
678.0 4.48912e-06
678.1 4.39140e-06
678.2 4.29472e-06
678.3 4.19908e-06
678.4 4.10449e-06
678.5 4.01094e-06
678.6 3.91843e-06
678.7 3.82697e-06
678.8 3.73656e-06
678.9 3.64719e-06
679.0 3.55888e-06
679.1 3.47161e-06
679.2 3.38540e-06
679.3 3.30024e-06
679.4 3.21614e-06
679.5 3.13309e-06
679.6 3.05110e-06
679.7 2.97017e-06
679.8 2.89030e-06
679.9 2.81149e-06
680.0 2.73375e-06
680.1 2.65707e-06
680.2 2.58145e-06
680.3 2.50690e-06
680.4 2.43341e-06
680.5 2.36100e-06
680.6 2.28965e-06
680.7 2.21937e-06
680.8 2.15017e-06
680.9 2.08204e-06
681.0 2.01498e-06
681.1 1.94900e-06
681.2 1.88409e-06
681.3 1.82026e-06
681.4 1.75751e-06
681.5 1.69584e-06
681.6 1.63525e-06
681.7 1.57574e-06
681.8 1.51731e-06
681.9 1.45997e-06
682.0 1.40371e-06
682.1 1.34854e-06
682.2 1.29446e-06
682.3 1.24146e-06
682.4 1.18956e-06
682.5 1.13875e-06
682.6 1.08902e-06
682.7 1.04040e-06
682.8 9.92864e-07
682.9 9.46427e-07
683.0 9.01087e-07
683.1 8.56845e-07
683.2 8.13702e-07
683.3 7.71661e-07
683.4 7.30721e-07
683.5 6.90883e-07
683.6 6.52150e-07
683.7 6.14523e-07
683.8 5.78001e-07
683.9 5.42588e-07
684.0 5.08283e-07
684.1 4.75087e-07
684.2 4.43003e-07
684.3 4.12031e-07
684.4 3.82172e-07
684.5 3.53427e-07
684.6 3.25798e-07
684.7 2.99285e-07
684.8 2.73890e-07
684.9 2.49613e-07
685.0 2.26456e-07
685.1 2.04419e-07
685.2 1.83505e-07
685.3 1.63713e-07
685.4 1.45046e-07
685.5 1.27503e-07
685.6 1.11087e-07
685.7 9.57973e-08
685.8 8.16359e-08
685.9 6.86036e-08
686.0 5.67013e-08
686.1 4.59299e-08
686.2 3.62903e-08
686.3 2.77834e-08
686.4 2.04100e-08
686.5 1.41707e-08
686.6 9.06626e-09
686.7 5.09705e-09
686.8 2.26330e-09
686.9 5.64800e-10
687.0 0.00000e+00

